An Incremental Gradient Method for Optimization Problems with Variational Inequality Constraints

We consider minimizing a sum of agent-specific nondifferentiable merely convex functions over the solution set of a variational inequality (VI) problem in that each agent is associated with a local monotone mapping. This problem finds an application in computation of the best equilibrium in nonlinear complementarity problems arising in transportation networks. We develop an iteratively regularized incremental gradient method where at each iteration, agents communicate over a cycle graph to update their solution iterates using their local information about the objective and the mapping. The proposed method is single-timescale in the sense that it does not involve any excessive hard-to-project computation per iteration. We derive non-asymptotic agent-wise convergence rates for the suboptimality of the global objective function and infeasibility of the VI constraints measured by a suitably defined dual gap function. The proposed method appears to be the first fully iterative scheme equipped with iteration complexity that can address distributed optimization problems with VI constraints over cycle graphs. Preliminary numerical experiments for a transportation network problem and a support vector machine model are presented.

==> Numerical_Expts_May_2021/Distributed_SVM/.ipynb_checkpoints/SVM_Gurobi-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## The finite sum problem formulation (P)\n",
    "\n",
    "\\begin{align}\n",
    "\\underset{x\\in \\mathbb{R}^n}{\\text{minimize}} \\quad &f(x) \\triangleq \\sum_{i=1}^m f_i(x) \\tag{P}\\\\\n",
    "\\text{subject to} \\quad & h_i(x) \\leq 0 \\qquad \\text{ for all } \\ i \\in \\{1, \\dots, m\\}\\\\\n",
    "&A_i x = b_i \\qquad \\ \\text{ for all } \\ i \\in \\{1, \\dots, m\\}\\\\\n",
    "&x_j \\geq 0, \\quad \\ \\ \\ \\quad \\text{ for all } \\ j \\in J\\\\\n",
    "&x \\in X.\n",
    "\\end{align}\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "\n",
    "&nbsp;\n",
    "\n",
    "## Numerical Example: SVM (Soft-margin Formulation)\n",
    "\n",
    "\n",
    "\n",
    "* Let the training data be given as: $\\quad \\left( u_1, v_1 \\right), \\left( u_2, v_2 \\right), \\dots, \\left( u_N, v_N \\right)  \\quad \\text{ such that }\\quad u\\in \\mathbb{R}^n \\ \\text{ and } v\\in\\{-1,+1\\}. $\n",
    "&nbsp;\n",
    "\n",
    "\n",
    "\n",
    "* Our goal is to find the hyperplane given by $\\quad w^Tu + b,\\ $  to separate the two  classes of  $\\ v := +1,  \\ \\text{and } \\ v := -1$. Where: $w \\in \\mathbb{R}^n, \\ \\text{ and }\\ b \\in \\mathbb{R}.$\n",
    "\n",
    "\n",
    "#### Formulation using the soft-margin\n",
    "\n",
    "- When there are some datapoints overlapping, we allow certain misclassification, denoted as $\\xi_i$ for the misclassified $i^\\text{th}$ observation. \n",
    "&nbsp;\n",
    "\n",
    "\n",
    "- There is a huge penalty involved given in terms of $\\frac{1}{\\lambda}$ for every misclassified data point. In other words, there's least incentive for the misclassification. \n",
    "\n",
    "\n",
    "\\begin{align}\n",
    "    & \\underset{w,b,\\xi}{\\text{minimize}} \\quad F(w,\\xi) \\triangleq \\frac{1}{2}\\|w \\|^2 + \\frac{1}{\\lambda}\\sum_{i =1}^N \\xi_i \\tag{1}\\\\\n",
    "        & \\text{subject to}\\quad   v_i(w\\cdot{u}_i + b)   \\geq 1 - \\xi_i \\quad\\ \\text{ for } \\ i = 1, \\dots, N.\\\\\n",
    "        & \\qquad \\qquad\\ \\qquad \\qquad \\ \\xi_i \\geq 0  \\quad\\quad  \\quad \\text{ for } \\ i = 1, \\dots, N.\n",
    "\\end{align}\n",
    "\n",
    "&nbsp;\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Equivalence between problems (P) and (1): \n",
    "\n",
    "$ \\\\ $\n",
    "\n",
    "\\begin{align}\n",
    "& x \\equiv (w,b,\\xi) \\in \\mathbb{R}^{n+1+N} \\\\\\\\\n",
    "& h_i(x) \\triangleq 1-\\xi_i - v_i(w\\cdot u_i + b) \\quad \\text{ for } \\ i = 1,\\dots,N \\\\\\\\\n",
    "& \\xi_j \\geq 0 \\quad \\text{ for all } \\ j \\in J \\equiv \\{0,\\dots, N\\}\\\\\\\\\n",
    "& X \\equiv \\mathbb{R}^{n+1+N}.\n",
    "\\end{align}\n",
    "\n",
    "$\\\\\\\\ $\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Algorithm Outline\n",
    "\n",
    "Let the number of agents be $m$ and the total iequality constraints from function $h_i(x)$ in number $N$ are divided equally into $m$ agents. With this,  the indices  corresponding to agent $i$ are $\\left[\\frac{(i-1)N}{m}:\\frac{i\\times N}{m}\\right]$. $ \\\\ $\n",
    "\n",
    "For agent $i\\in [m], $ let $\\text{ind}_i$  denote  the corresponding indices of agent $i$, i.e. $\\quad \\text{ind}_i \\triangleq \\left[\\frac{(i-1)N}{m}:\\frac{i\\times N}{m}\\right]$ $ \\\\ $\n",
    "\n",
    "**Initialize**: Select a point $\\ x \\triangleq (w;b;\\xi) \\in \\mathbb{R}^{n+1+N}.$\n",
    "\n",
    "**for** $\\ k = 0,1,\\dots \\quad \\\\\\\\ $  do:\n",
    "\n",
    "$\\qquad $ **for** $\\ i = 1,\\dots,m \\ $ do: \n",
    "\n",
    "\\begin{align}\n",
    "\\quad x_{k,\\text{ind}_{i+1}} := x_{k,\\text{ind}_{i}} - \\gamma_k\\left(  \\tilde{\\nabla}_{x_{k,\\text{ind}_i}}^+h_{\\text{ind}_i}(x_{k}) +  \\mathrm{1}^-\\left( x_{k,\\text{ind}_{i}}\\right)  + \\eta_k \\nabla_{x_{k,\\text{ind}_i}} F_{\\text{ind}_i}\\left(x_{k}\\right) \\right) \\qquad \\text{where:} \\quad \\text{ind}_i \\triangleq \\left[\\frac{(i-1)N}{m}:\\frac{i\\times N}{m}\\right].\n",
    "\\end{align}\n",
    "\n",
    "$\\qquad $ **end for**\n",
    "\n",
    "$\\qquad$ Set $\\ x_{k+1} := x_k. $\n",
    "\n",
    "$\\qquad$ Update the average sequence $\\quad \\bar{x}_k\\\\\\\\ $. \n",
    "\n",
    "**end for** \n",
    "\n",
    "**return** $\\quad \\bar{x}_N.$\n",
    "\n",
    "\n",
    "$ \\\\\\\\ $"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## The Gradient Vectors \n",
    "\n",
    "The gradient of the function for agent $i$ is stacked up as the following: \n",
    "\n",
    "$$\\nabla_{x_{k,\\text{ind}_i}} F_{\\text{ind}_i}\\left( x_{k} \\right) \\triangleq \\begin{bmatrix}\n",
    " \\frac{\\partial F_{\\text{ind}_i}\\left( x_{k} \\right)}{\\partial w} \\\\  \\frac{\\partial F_{\\text{ind}_i}\\left( x_{k} \\right)}{\\partial b} \\\\ 0 \\\\ 0 \\\\ \\frac{\\partial F_{\\text{ind}_i}\\left( x_{k} \\right)}{\\partial \\xi_{{\\text{ind}_i}}} \\\\ 0 \\\\ 0 \n",
    "\\end{bmatrix}_{\\ (n+1+N)\\ \\times 1}$$\n",
    "\n",
    "$\\\\ $"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$ \\\\\\\\ $\n",
    "\n",
    "For $ \\ h_i^+(x) \\triangleq \\max\\left\\{ 0, h_i(x) \\right\\}, \\ $ the subgradient is as the following: \n",
    "\n",
    "\\begin{align}\n",
    "\\tilde{\\nabla} h_i^+(x) = \n",
    "\\begin{cases}\n",
    "\\tilde{\\nabla}h_i(x) \\qquad & \\text{if} \\quad h_i(x) \\geq 0\\\\\n",
    "0 &\\text{otherwise}.\n",
    "\\end{cases}\n",
    "\\end{align}\n",
    "\n",
    "$\\\\ $\n",
    "\n",
    "For $\\ h_i^+(w,b,\\xi_i) \\triangleq \\max\\{ 0, 1 - \\xi_i - v_i(w\\cdot{u}_i + b)  \\},$ the gradient is calculated from considering the following: \n",
    "\n",
    "$$\\frac{\\partial h_i^+(w,b,\\xi) }{\\partial w} = \\begin{cases}  -v_i\\ u_i \\quad &\\text{if }\\ h_i(x)\\geq 0 \\\\ 0 &\\text{otherwise.}\\end{cases}$$\n",
    "\n",
    "$$\\frac{\\partial h_i^+(w,b,\\xi) }{\\partial b} = \\begin{cases}  -v_i \\quad &\\text{if }\\ h_i(x)\\geq 0 \\\\ 0 &\\text{otherwise.}\\end{cases}$$\n",
    "\n",
    "$$\\frac{\\partial h_i^+(w,b,\\xi) }{\\partial \\xi_i} = \\begin{cases}  -1 \\quad &\\text{if }\\ h_i(x)\\geq 0 \\\\ 0 &\\text{otherwise.}\\end{cases}$$\n",
    "\n",
    "$\\\\ $\n",
    "\n",
    "Further they are stacked in  a column matrix  as: \n",
    "\n",
    "$$\\tilde{\\nabla}h_i(x) = \\begin{bmatrix}\\frac{\\partial h_i^+(w,b,\\xi) }{\\partial w} \\\\ \\frac{\\partial h_i^+(w,b,\\xi) }{\\partial b} \\\\ 0\\\\ 0\\\\ \\frac{\\partial h_i^+(w,b,\\xi) }{\\partial \\xi_i} \\\\ 0\\\\0\\\\  \\end{bmatrix}_{\\ (n+1+N)\\ \\times 1}$$\n",
    "\n",
    "$ \\\\\\\\ $\n",
    "\n",
    "Next, for $\\max\\{ 0,\\xi_{ind_i} \\}$ the gradient vector is as following: \n",
    "\n",
    "\\begin{align}\n",
    "\\nabla_{x_{k,\\text{ind}_i}} = \\begin{bmatrix} 0\\\\ 0 \\\\ 0 \\\\ 1^-\\left({x_{k,\\text{ind}_i}}\\right) \\\\ 0 \\\\ 0\n",
    "\\end{bmatrix}_{\\ (n+1+N)\\ \\times 1}\n",
    "\\end{align}\n",
    "\n",
    "where: \n",
    "\n",
    "\\begin{align}\n",
    "1^-\\left({x}\\right) = \n",
    "\\begin{cases}\n",
    "0 \\quad &\\text{if } \\ x \\geq 0 \\\\\n",
    "-1  &\\text{otherwise}\n",
    "\\end{cases}\n",
    "\\end{align}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# cvxpy for solving a quadratic program\n",
    "\n",
    "For this, we need to write problem (1) into the format that cvxpy accepts (quadratic programming) as following:\n",
    "\n",
    "$\\\\ $\n",
    " First, writing problem (1)  again here: \n",
    "\n",
    "\\begin{align}\n",
    "    & \\underset{w,b,\\xi}{\\text{minimize}} \\quad F(w,\\xi) \\triangleq \\frac{1}{2}\\|w \\|^2 + \\frac{1}{\\lambda}\\sum_{i =1}^N \\xi_i \\tag{1}\\\\\n",
    "        & \\text{subject to}\\quad   v_i(w\\cdot{u}_i + b)   \\geq 1 - \\xi_i \\quad\\ \\text{ for } \\ i = 1, \\dots, N.\\\\\n",
    "        & \\qquad \\qquad\\ \\qquad \\qquad \\ \\xi_i \\geq 0  \\quad\\quad  \\quad \\text{ for } \\ i = 1, \\dots, N.\n",
    "\\end{align}\n",
    "\n",
    "This can be rewritten in the following format:\n",
    "\n",
    "\\begin{align}\n",
    "& \\text{minimize} \\quad\n",
    "\\frac{1}{2}\\begin{bmatrix}\n",
    "w^1 &  .& . & w^n & b & \\xi_1  & . & .   & \\xi_N\n",
    "\\end{bmatrix}_{\\ 1 \\times  (n+1+N)}\\quad\n",
    "\\begin{bmatrix}\n",
    "\\begin{array}{c|c}\n",
    "I_{n \\times n } &  0_{n \\times (N+1)}  \\\\ \\hline  0_{(N+1) \\times n} &  0_{(N+1) \\times (N+1)}\n",
    "\\end{array}\n",
    "\\end{bmatrix}_{\\   (n+1+N) \\times (n+1+N)}\\quad\n",
    "\\begin{bmatrix}\n",
    "w^1 \\\\  . \\\\ . \\\\ w^n \\\\ b \\\\ \\xi_1  \\\\ . \\\\ .  \\\\ \\xi_N\n",
    "\\end{bmatrix}_{\\   (n+1+N) \\times 1} \\quad + \\frac{1}{\\lambda}\\begin{bmatrix} 0 & 0  &. &. & . & 0 & 1 & 1 & . & . & 1 \\end{bmatrix}_{1 \\times (n+1+N)} \\quad \\begin{bmatrix}\n",
    "w^1 \\\\  . \\\\ . \\\\ w^n \\\\ b \\\\ \\xi_1  \\\\ . \\\\ .  \\\\ \\xi_N\n",
    "\\end{bmatrix}_{\\   (n+1+N) \\times 1} \n",
    "\\\\\\\\\\\\\n",
    "& \\text{subject to } \\quad\n",
    "\\begin{bmatrix}\n",
    "\\begin{array}{cccccc|c|cccccc}\n",
    "v_1u_1^1 & v_1u_1^2 & . & . & . & v_1u_1^n & \\color{red}{v_1} &  \\color{red}{1} &\\color{red}{0} &  \\color{red}{.} &  \\color{red}{.} & \\color{red}{0} & \\color{red}{0} \\\\\n",
    "v_2u_2^1 & v_2u_2^2 & . & . & . & v_2u_2^n & \\color{red}{v_2} & \\color{red}{0} &\\color{red}{1} &   \\color{red}{.} &  \\color{red}{.} & \\color{red}{0} & \\color{red}{0} \\\\\n",
    ". & . & . & . & . & . &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.}&  \\color{red}{.} &  \\color{red}{.} \\\\\n",
    ". & . & . & . & . & . &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.}&  \\color{red}{.} & \\color{red}{.} &  \\color{red}{.} \\\\\n",
    ". & . & . & . & . & . &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.}&  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.} \\\\\n",
    "v_{N-1}u_{N-1}^1 & v_{N-1}u_{N-1}^2 & . & . & . & v_{N-1}u_{N-1}^n & \\color{red}{v_{n-1}} &\\color{red}{0} & \\color{red}{0} &   \\color{red}{.} &  \\color{red}{.} & \\color{red}{1} & \\color{red}{0} \\\\\n",
    "v_Nu_N^1 & v_Nu_N^2 & . & . & . & v_Nu_N^n & \\color{red}{v_n} & \\color{red}{0} &  \\color{red}{0} &   \\color{red}{.} &  \\color{red}{.} & \\color{red}{0} & \\color{red}{1} \\\\\\hline\n",
    "0 & 0 & . & . & 0 & 0 & 0 & 1 & 0 & . & . & 0 & 0 \\\\\n",
    "0 & 0 & . & . & 0 & 0 & 0 & 0 & 1 & . & . & 0 & 0 \\\\\n",
    ". & . & . & . & . & . & . & . & . & . & . & . & . \\\\\n",
    ". & . & . & . & . & . & . & . & . & . & . & . & . \\\\\n",
    ". & . & . & . & . & . & . & . & . & . & . & . & . \\\\\n",
    "0 & 0 & . & . & 0 & 0 & 0& 0 & 0 & . & . & 1 & 0 \\\\\n",
    "0 & 0 & . & . & 0 & 0 & 0& 0 & 0 & . & . & 0 & 1 \\\\\n",
    "\\end{array}\n",
    "\\end{bmatrix}\n",
    "\\begin{bmatrix}\n",
    "w^1 \\\\ w^2 \\\\ . \\\\ .\\\\ .\\\\  \\\\ w^n \\\\ b \\\\ \\xi_1 \\\\ \\xi_2 \\\\ . \\\\ . \\\\ \\xi_{N -1}  \\\\ \\xi_N\n",
    "\\end{bmatrix}_{\\ (n+1+N)\\times 1}\n",
    "\\geq \\quad\n",
    "\\begin{bmatrix}\n",
    "1 \\\\1 \\\\ . \\\\ . \\\\  . \\\\  1 \\\\ 1 \\\\ 0 \\\\ 0 \\\\ . \\\\ . \\\\ . \\\\ 0 \\\\ 0 \\\\ \n",
    "\\end{bmatrix}_{\\ \\ 2N \\times 1}\n",
    "\\end{align}\n",
    "\n",
    "$ \\\\\\\\ $ \n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let us define, $$x\\triangleq \\begin{bmatrix}\n",
    "w^1 \\\\  . \\\\ . \\\\ w^n \\\\ b \\\\ \\xi_1  \\\\ . \\\\ .  \\\\ \\xi_N\n",
    "\\end{bmatrix}_{\\   (n+1+N) \\times 1}\\\\ $$ With this, the above formulation  can be also written in  a compact form as:\n",
    "\n",
    "$$ \\\\\\\\ $$\n",
    "\n",
    "\\begin{align}\n",
    " \\hspace{-0.2cm}\\text{minimize}& \\quad\n",
    "\\frac{1}{2}\\left.x^T\\right\\vert_{\\  1 \\times (n+1+N)}\\quad\n",
    "\\begin{bmatrix}\n",
    "\\begin{array}{c|c}\n",
    "I_{n \\times n }  & 0_{n \\times (N+1)}  \\\\ \\hline  0_{(N+1) \\times n} &  0_{(N+1) \\times (N+1)}\n",
    "\\end{array}\n",
    "\\end{bmatrix}_{\\   (n+1+N) \\times (n+1+N)}\\quad\n",
    "\\left.x\\right\\vert_{\\ (n+1+N)\\times 1} \\quad +\\quad \\frac{1}{\\lambda}  \\begin{bmatrix} \n",
    "\\begin{array}{c|c}\n",
    "0_{1 \\times (n+1)} & 1_{1\\times N} \n",
    "\\end{array}\\end{bmatrix}_{1 \\times (n+1+N)} \\quad x |_{\\ (n+1+N)\\times 1}\n",
    "\\\\\\\\\\\\\n",
    " &\\text{subject to } \\quad\n",
    "\\begin{bmatrix}\n",
    "\\begin{array}{c|c|c}\n",
    "(v\\ u)_{N \\times n} & \\color{red}{v_{N \\times 1}} & \\color{red}{I_{N\\times N}} \\\\ \\hline\n",
    "0_{N\\times n} & 0_{N\\times 1}  & I_{N \\times N} \\\\\n",
    "\\end{array}\n",
    "\\end{bmatrix}_{2 N \\ \\times \\ (N+n+1)}\\quad\n",
    "{x}|_{\\ (n+1+N)\\times 1} \\quad \n",
    "\\geq \\quad\n",
    "\\begin{bmatrix}\n",
    " 1_{N\\times 1} \\\\  0_{N\\times 1}  \n",
    "\\end{bmatrix}_{\\ \\ 2N \\times 1}\n",
    "\\end{align}\n",
    "\n",
    "$ \\\\\\\\ $ \n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# For  projection of  $\\ \\  x_1 \\in \\mathbb{R}^{n+1+N},\\  $ optimization problem is as follows\n",
    "\n",
    "$ \\\\ $\n",
    "\n",
    "- $ \\color{red}{\\text{Since we are trying to project $x_1$, our  objective  changes here. Here we try to minimize the difference between vectors $\\ x\\ $ and $\\ x_1$.  } }$ \n",
    "\n",
    "- $ \\color{red}{\\text{We consider the difference in terms of $L_2$ norm, i.e., $\\| x-x_1 \\|^2$.}}$\n",
    "\n",
    "\n",
    "$ \\\\ \\\\ \\\\ $\n",
    "\n",
    "\\begin{align}\n",
    " \\hspace{-0.2cm}\\text{minimize}& \\quad\n",
    "\\left.x^T\\right\\vert_{\\  1 \\times (n+1+N)}\\quad\n",
    "I_{(n+1+N) \\times (n+1+N)} \n",
    "\\quad\n",
    "\\left.x\\right\\vert_{\\ (n+1+N)\\times 1} \\quad - \\quad 2 \\left.x_1^T\\right\\vert_{\\  1 \\times (n+1+N)} \\cdot\\left.x\\right\\vert_{\\ (n+1+N)\\times 1}  \\quad + \\quad  \\left.x_1^T\\right\\vert_{\\  1 \\times (n+1+N)} \\cdot\\left.x_1\\right\\vert_{\\ (n+1+N)\\times 1}\n",
    "\\\\\\\\\\\\\n",
    " &\\text{subject to } \\quad\n",
    "\\begin{bmatrix}\n",
    "\\begin{array}{c|c|c}\n",
    "(v\\ u)_{N \\times n} & \\color{red}{v_{N \\times 1}} & \\color{red}{I_{N \\times N}} \\\\ \\hline\n",
    "0_{N\\times n} & 0_{N\\times 1}  & I_{N \\times N} \\\\\n",
    "\\end{array}\n",
    "\\end{bmatrix}_{2 N \\ \\times \\ (N+n+1)}\\quad\n",
    "{x}|_{\\ (n+1+N)\\times 1} \\quad \n",
    "\\geq \\quad\n",
    "\\begin{bmatrix}\n",
    " 1_{N\\times 1} \\\\  0_{N\\times 1}  \n",
    "\\end{bmatrix}_{\\ \\ 2N \\times 1}\n",
    "\\end{align}\n",
    "\n",
    "$ \\\\ \\\\ $"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "ModuleNotFoundError",
     "evalue": "No module named 'gurobipy'",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mModuleNotFoundError\u001b[0m                       Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-1-32d1c09a72b5>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      1\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[0mnumpy\u001b[0m \u001b[1;32mas\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 2\u001b[1;33m \u001b[1;32mfrom\u001b[0m \u001b[0mgurobipy\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[1;33m*\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      3\u001b[0m \u001b[1;31m# import scipy\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      4\u001b[0m \u001b[1;31m# from scipy import sparse\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      5\u001b[0m \u001b[1;31m# from sklearn.datasets import fetch_openml\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mModuleNotFoundError\u001b[0m: No module named 'gurobipy'"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "from gurobipy import *\n",
    "# import scipy\n",
    "# from scipy import sparse\n",
    "# from sklearn.datasets import fetch_openml\n",
    "\n",
    "import time\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import matplotlib\n",
    "\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "# import cvxpy as cp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Defining the gradient of objective function for agent $i$\n",
    "\n",
    "def grad_F_i(w, b, xi, ind_i, Lambda, n, N): # individual gradient of function f, corresponding to the indices of agent. \n",
    "    \n",
    "    term_F_1 = w*(1/N) # term_1 denotes the gradient of F with respect to w. \n",
    "    term_F_2 = 0 # term_2 denotes the gradient of F with respect to b.\n",
    "    term_F_3 = (1/Lambda)*np.ones((ind_i[-1]-ind_i[0]+1)) # term_3 denotes the gradient of F with respect to xi.    \n",
    "    \n",
    "    \n",
    "    # the following is the complete gradient for agent i. The gradient is stacked up as the following:\n",
    "    \n",
    "    grad_F_i = np.zeros([n+1+N,1])\n",
    "    grad_F_i[0:n] = term_F_1 # stacking the gradient of F with respect to w.\n",
    "    grad_F_i[n] = term_F_2 # stacking the gradient of F with respect to b.\n",
    "    grad_F_i[n+1+ind_i[0]:n+2+ind_i[-1]] = term_F_3.reshape(ind_i[-1]-ind_i[0]+1,1) # stacking the gradient of F with respect to \\xi.\n",
    "    \n",
    "    \n",
    "    return grad_F_i"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def h_i(w, b, xi, u, v, i): # function value for a component i (NOT agent $i$). \n",
    "    \n",
    "    term_h = 0 # initialize\n",
    "    term_h = 1 - xi[i] - v[i]*(np.dot(w.T,u[i,:].T)+b) # constrained function value\n",
    "    \n",
    "    return term_h\n",
    "    \n",
    "\n",
    "def grad_h_i(i, u, v, n, m): # gradient of h(x) for a component i (NOT agent $i$, max is not yet incorporated in h(x) here).\n",
    "    \n",
    "    grad_h_1 = np.zeros((n,1)) # initialize\n",
    "    grad_h_2 = 0 # initialize\n",
    "    grad_h_3 = 0 # initialize\n",
    "    \n",
    "    grad_h_1 = -v[i]*u[i,:].T  # gradient of h(x) for a component i w.r.t. w\n",
    "    grad_h_2 = -v[i] # gradient of h(x) for a component i w.r.t. b\n",
    "    grad_h_3 = -1/m # gradient of h(x) for a component i w.r.t. \\xi_i\n",
    "            \n",
    "    return grad_h_1, grad_h_2, grad_h_3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Defining the gradient of function in the inequality constraint and gradient for max of -xi for agent $i$.\n",
    "\n",
    "\n",
    "def grad_max_h_i(w, b, xi, ind_i, u, v, n, m, N):\n",
    "    \n",
    "    grad_h = np.zeros((n+1+N,ind_i[-1]-ind_i[0]+1)) # initialize for function h\n",
    "    \n",
    "    for i in ind_i: # calculate the gradient for the particular agent. \n",
    "        \n",
    "        if h_i(w, b, xi, u, v, i) <= 0: # condition to check if function is nonnegative\n",
    "            grad_h[:, ind_i[-1]-i] = np.zeros(n+1+N) # if function is negative, all the terms in gradient of h are 0\n",
    "            \n",
    "        else: #h_i(w, b, xi, u, v, i) > 0: # for nonnegative function\n",
    "            \n",
    "            [grad_h_1, grad_h_2, grad_h_3] = grad_h_i(i, u, v, n, m)\n",
    "            \n",
    "            grad_h[0:n, ind_i[-1]-i] = grad_h_1  # gradient w.r.t. w\n",
    "            grad_h[n, ind_i[-1]-i] = grad_h_2 # gradient w.r.t. b\n",
    "            grad_h[n+1+i, ind_i[-1]-i] = grad_h_3 # gradient w.r.t. \\xi_i\n",
    "            \n",
    "    return grad_h.sum(axis=1).reshape(n+1+N,1)\n",
    "    \n",
    "    \n",
    "\n",
    "def grad_max_xi_i(xi, ind_i, m, N): # gradient of max\\{-\\xi, 0\\}\n",
    "    \n",
    "    grad_max_xi = np.zeros((n+1+N, 1)) # initialize for max of -xi\n",
    "    \n",
    "    for i in ind_i:\n",
    "                    \n",
    "#         if xi[i] <= 0:\n",
    "#             grad_max_xi[n+1+i] = 0 # 0 is assigned to the corresponding position of agent for gradient of max of xi\n",
    "        \n",
    "        if -xi[i] > 0: \n",
    "            grad_max_xi[n+1+i] = -1/m # -1 is assigned to the corresponding position of agent for gradient of max of xi\n",
    "\n",
    "    return grad_max_xi # gradient for all the block of indices for agent $i$ + gradient for max of xi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# objective function, defined for plotting. \n",
    "def objective(w, xi, Lambda):\n",
    "    obj_term = np.linalg.norm(w)**2/2 + xi.sum()/Lambda\n",
    "    return obj_term\n",
    "\n",
    "\n",
    "# infeasibility, defined for plotting. \n",
    "def infeasibility(w, b, xi, u, v, N):\n",
    "    infeas_term = 0\n",
    "\n",
    "    for j in range(N): # defined for especially to find out the violation of the constraints.\n",
    "        infeas_term = infeas_term + np.maximum((1 - xi[j] - v[j]*(np.dot(u[j],w) + b)), 0) + np.maximum(-xi[j], 0)\n",
    "    \n",
    "    return np.array(infeas_term).item()     "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generate a random array\n",
    "def rand_array(n, N): # give the input of total size (N) and fraction of them to be opp.\n",
    "    fraction = 0.5 # two parts of datasets are equally divided. \n",
    "    u = np.random.rand(N,n) # dataset: representing the attributes.\n",
    "    v = np.ones(N) # dataset: representing the one partition. \n",
    "    \n",
    "    change = int(fraction*N) # percentage of the dezire for the other part. \n",
    "    v[:change]  = -1 # introducing the correspoing opposite partition. \n",
    "    np.random.shuffle(v) # doing the random shuffle. \n",
    "    return u, v"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def data_MNIST(N):\n",
    "    mnist = fetch_openml('mnist_784')\n",
    "    X, y = mnist[\"data\"], mnist[\"target\"]\n",
    "    X_train, X_test, y_train, y_test = X[:N], X[N:], y[:N], y[N:]\n",
    "    shuffle_index = np.random.permutation(N)\n",
    "    X_train, y_train = X_train[shuffle_index], y_train[shuffle_index]\n",
    "    y_train_5 = (y_train == 5) # True for all 5s, False for all other digits.\n",
    "    y_test_5 = (y_test == 5)\n",
    "    y_train_5.astype(int)\n",
    "    \n",
    "    return X_train, y_train_5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function for obtaining the iteration averaging sequence\n",
    "\n",
    "def avg_x(S_k, bar_x_k, r, x_k_1, gamma_k_1):\n",
    "    \n",
    "    S_k_1 = S_k + gamma_k_1**r\n",
    "    bar_x_k_1 = (S_k*bar_x_k + x_k_1*gamma_k_1**r)/S_k_1 # main step for averaging. \n",
    "    \n",
    "    return bar_x_k_1, S_k_1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# The projection problem solution using CVXPY.\n",
    "def projection(n, N, u, v, x1):\n",
    "    \n",
    "    # The quadratic objective is defined using the following.\n",
    "    P = np.identity(n+1+N)\n",
    "    q = -2*x1\n",
    "    \n",
    "#     G = [] ############# NEED TO INITIALIZE! CAREFUL! \n",
    "    G = np.zeros((2*N, N+n+1))\n",
    "\n",
    "    \n",
    "    # In the following, the left hand side matrix for constraints is generated.\n",
    "    G1 = np.diag(v)@u\n",
    "    G2 = v.reshape(N,1)  #############\n",
    "    G3 = np.identity(N)  #############\n",
    "    G4 = np.zeros((N,n))\n",
    "    G5 = np.zeros((N,1))\n",
    "    G6 = np.identity(N)\n",
    "    G = np.concatenate(((np.concatenate((G1,G2,G3), axis = 1), np.concatenate((G4,G5,G6), axis = 1))), axis = 0)\n",
    "#     G = sparse.csr_matrix(np.concatenate(((np.concatenate((G1,G2,G3), axis = 1), np.concatenate((G4,G5,G6), axis = 1))), axis = 0))\n",
    "#     G = sparse.csr_matrix(np.block( [ [ G1, G2 , G3 ] , [ G4, G5, G6 ] ] ))\n",
    "\n",
    "\n",
    "    # right hand side vector is generated here.\n",
    "    h1 = np.ones([N,1])\n",
    "    h2 = np.zeros([N,1])\n",
    "    h = np.concatenate((h1,h2), axis = 0)\n",
    "\n",
    "\n",
    "    # Define and solve the CVXPY problem.\n",
    "    x = cp.Variable([n+1+N,1])\n",
    "    prob = cp.Problem(cp.Minimize(cp.quad_form(x, P) + q.T@x + x1.T@x1), [G@x >= h])\n",
    "    \n",
    "    prob.solve()\n",
    "\n",
    "    return x.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# The projection problem solution using Gurobi.\n",
    "def projection_Gurobi(n, N, u, v, x1):\n",
    "    \n",
    "    # The quadratic objective is defined using the following.\n",
    "    q = -2*x1\n",
    "    r = x1.T@x1\n",
    "    ans = np.zeros(n+1+N)\n",
    "\n",
    "\n",
    "    #     G = [] ############# NEED TO INITIALIZE! CAREFUL! \n",
    "    G = np.zeros((2*N, N+n+1))\n",
    "    h = np.zeros(2*N)\n",
    "\n",
    "        # In the following, the left hand side matrix for constraints is generated.\n",
    "    G1 = np.diag(v)@u\n",
    "    G2 = v.reshape(N,1)  #############\n",
    "    G3 = np.identity(N)  #############\n",
    "    G4 = np.zeros((N,n))\n",
    "    G5 = np.zeros((N,1))\n",
    "    G6 = np.identity(N)\n",
    "    G = np.concatenate(((np.concatenate((G1,G2,G3), axis = 1), np.concatenate((G4,G5,G6), axis = 1))), axis = 0)\n",
    "    #     G = sparse.csr_matrix(np.concatenate(((np.concatenate((G1,G2,G3), axis = 1), np.concatenate((G4,G5,G6), axis = 1))), axis = 0))\n",
    "    #     G = sparse.csr_matrix(np.block( [ [ G1, G2 , G3 ] , [ G4, G5, G6 ] ] ))\n",
    "\n",
    "\n",
    "        # right hand side vector is generated here.\n",
    "    h1 = np.ones((N,1))\n",
    "    h2 = np.zeros((N,1))\n",
    "    h = np.concatenate((h1,h2), axis = 0)\n",
    "\n",
    "        # Formulation of IP problem\n",
    "    m = Model()\n",
    "    \n",
    "    m.setParam('OutputFlag', 0) # hide the output log.\n",
    "\n",
    "        # Add variables\n",
    "    x = m.addVars(n+N+1, lb=-GRB.INFINITY, ub=GRB.INFINITY, name = \"x\")\n",
    "\n",
    "\n",
    "        # Objective function\n",
    "    m.setObjective((quicksum((x[i] + q[i])*x[i]  for i in range(N+n+1))) + r , GRB.MINIMIZE)\n",
    "\n",
    "        # Constraints\n",
    "    m.addConstrs((quicksum(G[j,i]*x[i] for i in range(N+n+1)) >= h[j] for j in range(2*N)))\n",
    "\n",
    "    m.optimize()\n",
    "    \n",
    "    # the following is for creating a vector from the Gurobi output. \n",
    "    o = m.getVars()\n",
    "    for i in range(len(o)):\n",
    "        ans[i] = o[i].x\n",
    "    \n",
    "    ans1 = ans.reshape(n+N+1,1) # reshape to a column vector. \n",
    "    \n",
    "    return ans1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# define a function for IR-IG scheme. \n",
    "\n",
    "def IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess):\n",
    "    \n",
    "    function_IRIG = [] # to save objective for plotting.\n",
    "    infeasibility_IRIG = [] # to save infeasibility for plotting.\n",
    "\n",
    "    x_now = x_guess # initialization for the decision variable.  \n",
    "    x_old = x_now # initialization for the decision variable. \n",
    "\n",
    "    S_k = gamma_0**r # initialization for the averaging part. \n",
    "    bar_x_k = x_old # initialization for the averaging part.\n",
    "    \n",
    "    epoch_index = 0 # used for saving the output at the appropriate time.   \n",
    "    k = 0 # iteration counting begins (used for calculating the parametric sequences).  \n",
    "    \n",
    "    start_time = time.time() # time counting begins here. \n",
    "    current_time = time.time() # initial current time. \n",
    "\n",
    "    while current_time <= max_time + start_time: # main (outer) while loop. \n",
    "\n",
    "        gamma_k = gamma_0/(1+k)**a_gamma # stepsize.\n",
    "        eta_k = eta_0/(1+k)**b_eta # reg. parameter.\n",
    "\n",
    "        current_time = time.time() # current time count starts here. \n",
    "\n",
    "        for i in range(m): # this loop is for updating each agent decision variable (distributing agentwise).\n",
    "            if current_time >= start_time + epoch_index*(max_time/epoch): \n",
    "                x_k_1 = x_old # input for averaging.\n",
    "                gamma_k_1 = gamma_k # required for averaging. \n",
    "                [bar_x_k_1, S_k_1] = avg_x(S_k, bar_x_k, r, x_k_1, gamma_k_1) # averaging step.\n",
    "                bar_x_k = bar_x_k_1 # captured for the next iteration.\n",
    "                S_k = S_k_1 # Used in the next iteration.\n",
    "                w = bar_x_k_1[0:n] # slope\n",
    "                b = bar_x_k_1[n] # intercept\n",
    "                xi = bar_x_k_1[n+1:n+N+2] #  variable    \n",
    "\n",
    "                function_IRIG.append(objective(w, xi, Lambda)) # saving the objective for each iteration.\n",
    "                infeasibility_IRIG.append(infeasibility(w, b, xi, u, v, N)) # saving the infeasibility for each iteration.\n",
    "\n",
    "                epoch_index += 1 # epoch update. \n",
    "\n",
    "            ind_i = range((i)*int(N/m), (i+1)*int(N/m)) # choose corresponding indices to agent $i$\n",
    "            w = x_old[0:n] # slope\n",
    "            b = x_old[n] # intercept\n",
    "            xi = x_old[n+1:n+N+2] #  variable\n",
    "            x_now = x_old - gamma_k*(grad_max_h_i(w, b, xi, ind_i, u, v, n, m, N) + grad_max_xi_i(xi, ind_i, m, N) + eta_k*grad_F_i(w, b, xi, ind_i, Lambda, n, N))\n",
    "            x_old = x_now # update the decision var for the next iteration. \n",
    "\n",
    "        k += 1 # update the iteration counter. \n",
    "\n",
    "    return function_IRIG, infeasibility_IRIG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Defining function for projected Incremental Gradient (Projected IG)\n",
    "\n",
    "def P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess):\n",
    "    \n",
    "    function_PIG = [] # to save objective for plotting.\n",
    "    infeasibility_PIG = [] # to save infeasibility for plotting.\n",
    "\n",
    "    x_now = x_guess # initialization for the decision variable.  \n",
    "    x_old = x_now # initialization for the decision variable. \n",
    "\n",
    "    epoch_index = 0 # used for saving the output at the appropriate time.\n",
    "    k = 0 # iteration counting begins (used for calculating the parametric sequences).\n",
    "\n",
    "    start_time = time.time() # time counting begins here.    \n",
    "    current_time = time.time() # initial current time. \n",
    "    \n",
    "    while current_time <= max_time + start_time: # main (outer) while loop. \n",
    "        \n",
    "        gamma_k = gamma_0/(1+k)**a_gamma # stepsize.\n",
    "\n",
    "        current_time = time.time() # current time count starts here. \n",
    "\n",
    "        for i in range(m): # this loop is for updating each agent decision variable (distributing agentwise).\n",
    "            if current_time >= start_time + epoch_index*(max_time/epoch): \n",
    "\n",
    "                w = x_old[0:n] # slope\n",
    "                b = x_old[n] # intercept\n",
    "                xi = x_old[n+1:n+N+2] #  variable    \n",
    "\n",
    "                function_PIG.append(objective(w, xi, Lambda)) # saving the objective for each iteration.\n",
    "                infeasibility_PIG.append(infeasibility(w, b, xi, u, v, N)) # saving the infeasibility for each iteration.\n",
    "\n",
    "                epoch_index += 1 # epoch update. \n",
    "\n",
    "            ind_i = range((i)*int(N/m), (i+1)*int(N/m)) # choose corresponding indices to agent $i$\n",
    "            w = x_old[0:n] # slope\n",
    "            b = x_old[n] # intercept\n",
    "            xi = x_old[n+1:n+N+2] #  variable\n",
    "            x_now = x_old - gamma_k*(grad_F_i(w, b, xi, ind_i, Lambda, n, N)) # P-IG update rule\n",
    "            \n",
    "            current_time = time.time()\n",
    "            if current_time > max_time + start_time:\n",
    "                break\n",
    "               \n",
    "#               x_now = projection(n, N, u, v, x_now)\n",
    "            x_now = projection_Gurobi(n, N, u, v, x_now)\n",
    "\n",
    "            \n",
    "            x_old = x_now # update the decision var for the next iteration. \n",
    "\n",
    "        k += 1 # update the iteration counter. \n",
    "\n",
    "    return function_PIG, infeasibility_PIG       \n",
    "\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Defining function for projected Incremental Aggregated Gradient (Proximal IAG)\n",
    "\n",
    "def P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess):   \n",
    "\n",
    "    function_PIAG = [] # to save objective for plotting.\n",
    "    infeasibility_PIAG = [] # to save infeasibility for plotting.\n",
    "    sum_grad = np.zeros([n+1+N,1]) # initialization for the summation of gradients for all agents. \n",
    "#     grad_matrix = np.zeros([n+1+N, N]) # To keep track of N gradients. \n",
    "    dir_v = np.zeros([n+1+N, 1]) # will be used in determining the final direction vector (multiplied by the stepsize gamma).\n",
    "\n",
    "    x_old = x_guess\n",
    "    \n",
    "    gamma_k = gamma_0 # stepsize.\n",
    "\n",
    "    epoch_index = 0\n",
    "    \n",
    "    start_time = time.time() # time counting begins here.    \n",
    "    current_time = time.time() # current time count starts here. \n",
    "    \n",
    "    # initialization of sum_grad: P-IG is used here. \n",
    "\n",
    "    for i in range(m): # this loop is for updating each agent decision variable (distributing agentwise).\n",
    "        if current_time >= start_time + epoch_index*(max_time/epoch): \n",
    "\n",
    "            w = x_old[0:n] # slope\n",
    "            b = x_old[n] # intercept\n",
    "            xi = x_old[n+1:n+N+2] #  variable    \n",
    "\n",
    "            function_PIAG.append(objective(w, xi, Lambda)) # saving the objective for each iteration.\n",
    "            infeasibility_PIAG.append(infeasibility(w, b, xi, u, v, N)) # saving the infeasibility for each iteration.\n",
    "\n",
    "            epoch_index += 1 # epoch update. \n",
    "\n",
    "        ind_i = range((i)*int(N/m), (i+1)*int(N/m)) # choose corresponding indices to agent $i$\n",
    "        \n",
    "        w = x_old[0:n] # slope\n",
    "        b = x_old[n] # intercept\n",
    "        xi = x_old[n+1:n+N+2] #  variable\n",
    "        \n",
    "        x_now = x_old - gamma_k*(grad_F_i(w, b, xi, ind_i, Lambda, n, N)) # P-IG update rule\n",
    "        \n",
    "        current_time = time.time()\n",
    "        if current_time > max_time + start_time:\n",
    "            break\n",
    "               \n",
    "#         x_now = projection(n, N, u, v, x_now)\n",
    "        x_now = projection_Gurobi(n, N, u, v, x_now)\n",
    "        \n",
    "        w = x_now[0:n] # slope\n",
    "        b = x_now[n] # intercept\n",
    "        xi = x_now[n+1:n+N+2] #  variable\n",
    "        \n",
    "        sum_grad += grad_F_i(w, b, xi, ind_i, Lambda, n, N).sum(axis=1).reshape(n+1+N,1) #- grad_matrix[:, ind_i].sum(axis=1).reshape(n+1+N,1)\n",
    "        \n",
    "        x_old = x_now # update the decision var for the next iteration. \n",
    "\n",
    "    k = 0 # iteration counting begins (used for calculating the parametric sequences).\n",
    "    \n",
    "    current_time = time.time() # initial current time. \n",
    "    \n",
    "    # The main update using P-IAG begins in the following:\n",
    "\n",
    "    while current_time <= max_time + start_time: # main loop of P-IAG. \n",
    "        \n",
    "        gamma_k = gamma_0/(1+k)**a_gamma # stepsize.\n",
    "\n",
    "        current_time = time.time() # current time count starts here. \n",
    "\n",
    "        for i in range(m): # this loop is for updating each agent decision variable (distributing agentwise).\n",
    "            if current_time >= start_time + epoch_index*(max_time/epoch): \n",
    "\n",
    "                w = x_old[0:n] # slope\n",
    "                b = x_old[n] # intercept\n",
    "                xi = x_old[n+1:n+N+2] #  variable    \n",
    "\n",
    "                function_PIAG.append(objective(w, xi, Lambda)) # saving the objective for each iteration.\n",
    "                infeasibility_PIAG.append(infeasibility(w, b, xi, u, v, N)) # saving the infeasibility for each iteration.\n",
    "\n",
    "                epoch_index += 1 # epoch update. \n",
    "\n",
    "            ind_i = range((i)*int(N/m), (i+1)*int(N/m)) # choose corresponding indices to agent $i$\n",
    "            w_old = x_old[0:n] # slope\n",
    "            b_old = x_old[n] # intercept\n",
    "            xi_old = x_old[n+1:n+N+2] #  variable\n",
    "                            \n",
    "            x_now = x_old - gamma_k*sum_grad/N # P-IAG update rule\n",
    "#             x_now = projection(n, N, u, v, x_now)\n",
    "            x_now = projection_Gurobi(n, N, u, v, x_now)\n",
    "            \n",
    "            w_now = x_now[0:n] # slope\n",
    "            b_now = x_now[n] # intercept\n",
    "            xi_now = x_now[n+1:n+N+2] #  variable            \n",
    "\n",
    "            sum_grad += grad_F_i(w_now, b_now, xi_now, ind_i, Lambda, n, N).sum(axis=1).reshape(n+1+N,1) - grad_F_i(w_old, b_old, xi_old, ind_i, Lambda, n, N).sum(axis=1).reshape(n+1+N,1)\n",
    "           \n",
    "            \n",
    "            current_time = time.time()\n",
    "            if current_time > max_time + start_time:\n",
    "                break\n",
    "               \n",
    "            x_old = x_now # update the decision var for the next iteration. \n",
    "\n",
    "        k += 1 # update the iteration counter. \n",
    "\n",
    "    return function_PIAG, infeasibility_PIAG        \n",
    "\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Defining function for projected Incremental Aggregated Gradient (SAGA)\n",
    "\n",
    "def P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess):   \n",
    "\n",
    "    function_PSAGA = [] # to save objective for plotting.\n",
    "    infeasibility_PSAGA = [] # to save infeasibility for plotting.\n",
    "    sum_grad = np.zeros([n+1+N,1]) # initialization for the summation of gradients for all agents. \n",
    "#     grad_matrix = np.zeros([n+1+N, N]) # To keep track of N gradients. \n",
    "    dir_v = np.zeros([n+1+N, 1]) # will be used in determining the final direction vector (multiplied by the stepsize gamma).\n",
    " \n",
    "    x_old = x_guess\n",
    "    \n",
    "    gamma_k = gamma_0 # stepsize.\n",
    "\n",
    "    epoch_index = 0\n",
    "    \n",
    "    start_time = time.time() # time counting begins here.    \n",
    "    current_time = time.time() # current time count starts here. \n",
    "    \n",
    "    # initialization of sum_grad: P-IG is used here. \n",
    "\n",
    "    for i in range(m): # this loop is for updating each agent decision variable (distributing agentwise).\n",
    "        if current_time >= start_time + epoch_index*(max_time/epoch): \n",
    "\n",
    "            w = x_old[0:n] # slope\n",
    "            b = x_old[n] # intercept\n",
    "            xi = x_old[n+1:n+N+2] #  variable    \n",
    "\n",
    "            function_PSAGA.append(objective(w, xi, Lambda)) # saving the objective for each iteration.\n",
    "            infeasibility_PSAGA.append(infeasibility(w, b, xi, u, v, N)) # saving the infeasibility for each iteration.\n",
    "\n",
    "            epoch_index += 1 # epoch update. \n",
    "\n",
    "        ind_i = range((i)*int(N/m), (i+1)*int(N/m)) # choose corresponding indices to agent $i$\n",
    "        \n",
    "        w = x_old[0:n] # slope\n",
    "        b = x_old[n] # intercept\n",
    "        xi = x_old[n+1:n+N+2] #  variable\n",
    "        \n",
    "        x_now = x_old - gamma_k*(grad_F_i(w, b, xi, ind_i, Lambda, n, N)) # P-IG update rule\n",
    "        \n",
    "        current_time = time.time()\n",
    "        if current_time > max_time + start_time:\n",
    "            break\n",
    "               \n",
    "#         x_now = projection(n, N, u, v, x_now)\n",
    "        x_now = projection_Gurobi(n, N, u, v, x_now)\n",
    "        \n",
    "        w = x_now[0:n] # slope\n",
    "        b = x_now[n] # intercept\n",
    "        xi = x_now[n+1:n+N+2] #  variable\n",
    "        \n",
    "        sum_grad += grad_F_i(w, b, xi, ind_i, Lambda, n, N).sum(axis=1).reshape(n+1+N,1) #- grad_matrix[:, ind_i].sum(axis=1).reshape(n+1+N,1)\n",
    "        \n",
    "        x_old = x_now # update the decision var for the next iteration. \n",
    "\n",
    "    k = 0 # iteration counting begins (used for calculating the parametric sequences).\n",
    "    \n",
    "    current_time = time.time() # initial current time. \n",
    "    \n",
    "    # The main update for P-SAGA begins in the following:\n",
    "\n",
    "    while current_time <= max_time + start_time: # main loop of P-IAG. \n",
    "        \n",
    "        \n",
    "        gamma_k = gamma_0/(1+k)**a_gamma # stepsize.\n",
    "\n",
    "        current_time = time.time() # current time count starts here. \n",
    "        \n",
    "        i = np.random.randint(m)\n",
    "\n",
    "        if current_time >= start_time + epoch_index*(max_time/epoch): \n",
    "\n",
    "            w = x_old[0:n] # slope\n",
    "            b = x_old[n] # intercept\n",
    "            xi = x_old[n+1:n+N+2] #  variable    \n",
    "\n",
    "            function_PSAGA.append(objective(w, xi, Lambda)) # saving the objective for each iteration.\n",
    "            infeasibility_PSAGA.append(infeasibility(w, b, xi, u, v, N)) # saving the infeasibility for each iteration.\n",
    "\n",
    "            epoch_index += 1 # epoch update. \n",
    "\n",
    "        ind_i = range((i)*int(N/m), (i+1)*int(N/m)) # choose corresponding indices to agent $i$\n",
    "        w_old = x_old[0:n] # slope\n",
    "        b_old = x_old[n] # intercept\n",
    "        xi_old = x_old[n+1:n+N+2] #  variable\n",
    "                            \n",
    "        x_now = x_old - gamma_k*sum_grad/N # P-IAG update rule\n",
    "#         x_now = projection(n, N, u, v, x_now)\n",
    "        x_now = projection_Gurobi(n, N, u, v, x_now)\n",
    "            \n",
    "        w_now = x_now[0:n] # slope\n",
    "        b_now = x_now[n] # intercept\n",
    "        xi_now = x_now[n+1:n+N+2] #  variable            \n",
    "\n",
    "        sum_grad += grad_F_i(w_now, b_now, xi_now, ind_i, Lambda, n, N).sum(axis=1).reshape(n+1+N,1) - grad_F_i(w_old, b_old, xi_old, ind_i, Lambda, n, N).sum(axis=1).reshape(n+1+N,1)\n",
    "           \n",
    "            \n",
    "        current_time = time.time()\n",
    "        if current_time > max_time + start_time:\n",
    "            break\n",
    "               \n",
    "        x_old = x_now # update the decision var for the next iteration. \n",
    "\n",
    "        k += 1 # update the iteration counter. \n",
    "        \n",
    "\n",
    "    return function_PSAGA, infeasibility_PSAGA        \n",
    "\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Implementation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "m = 20 # number of agents.\n",
    "\n",
    "r = 0.5 # averaging sequence parameter.\n",
    "\n",
    "# [u,v] = rand_array(n, N) # dataset.\n",
    "# [u,v] = data_MNIST(N) # dataset from MNIST\n",
    "# u \\in \\mathbb{R}^{N \\times n}\n",
    "# v \\in \\mathbb{R}^{N \\times 1}\n",
    "\n",
    "Lambda = 10 # regularizer or 1/penalty in the objective.\n",
    "\n",
    "gamma_0 = 1 # Stepsize parameter sequence.\n",
    "a_gamma = 0.5 # Stepsize sequence parameter.\n",
    "eta_0 = 1 # regularization parameter sequence.\n",
    "b_eta = 0.25  # Regularization sequence parameter. \n",
    "\n",
    "epoch = 200 # number of observations you'll see on the plot. \n",
    "max_time = 200 # total time allowed. \n",
    "epoch_gap = int(epoch/10)\n",
    "\n",
    "\n",
    "# Implement the schemes in the following.\n",
    "\n",
    "#################################################\n",
    "# Case 11: \n",
    "N = 100 # number of constraints.\n",
    "n = 50 # dimension of solution space. \n",
    "[u,v] = rand_array(n, N) # dataset.\n",
    "x_guess = np.random.rand(n+1+N,1)*10 # inintial guess. \n",
    "\n",
    "[function_IRIG_11, infeasibility_IRIG_11] = IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess) \n",
    "[function_PIG_11, infeasibility_PIG_11] = P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PIAG_11, infeasibility_PIAG_11] = P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PSAGA_11, infeasibility_PSAGA_11] = P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess) \n",
    "\n",
    "\n",
    "#################################################\n",
    "# Case 21: \n",
    "N = 200 # number of constraints.\n",
    "n = 50 # dimension of solution space. \n",
    "[u,v] = rand_array(n, N) # dataset.\n",
    "x_guess = np.random.rand(n+1+N,1)*10 # inintial guess. \n",
    "\n",
    "[function_IRIG_21, infeasibility_IRIG_21] = IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess) \n",
    "[function_PIG_21, infeasibility_PIG_21] = P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PIAG_21, infeasibility_PIAG_21] = P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PSAGA_21, infeasibility_PSAGA_21] = P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess) \n",
    "\n",
    "\n",
    "#################################################\n",
    "# Case 12: \n",
    "N = 100 # number of constraints.\n",
    "n = 100 # dimension of solution space. \n",
    "[u,v] = rand_array(n, N) # dataset.\n",
    "x_guess = np.random.rand(n+1+N,1)*10 # inintial guess. \n",
    "\n",
    "[function_IRIG_12, infeasibility_IRIG_12] = IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess) \n",
    "[function_PIG_12, infeasibility_PIG_12] = P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PIAG_12, infeasibility_PIAG_12] = P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PSAGA_12, infeasibility_PSAGA_12] = P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess) \n",
    "\n",
    "\n",
    "#################################################\n",
    "# Case 22: \n",
    "N = 200 # number of constraints.\n",
    "n = 100 # dimension of solution space. \n",
    "[u,v] = rand_array(n, N) # dataset.\n",
    "x_guess = np.random.rand(n+1+N,1)*10 # inintial guess. \n",
    "\n",
    "[function_IRIG_22, infeasibility_IRIG_22] = IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess) \n",
    "[function_PIG_22, infeasibility_PIG_22] = P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PIAG_22, infeasibility_PIAG_22] = P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PSAGA_22, infeasibility_PSAGA_22] = P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess) \n",
    "\n",
    "\n",
    "#################################################\n",
    "# Case 31: \n",
    "N = 500 # number of constraints.\n",
    "n = 50 # dimension of solution space. \n",
    "[u,v] = rand_array(n, N) # dataset.\n",
    "x_guess = np.random.rand(n+1+N,1)*10 # inintial guess. \n",
    "\n",
    "[function_IRIG_31, infeasibility_IRIG_31] = IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess) \n",
    "[function_PIG_31, infeasibility_PIG_31] = P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PIAG_31, infeasibility_PIAG_31] = P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PSAGA_31, infeasibility_PSAGA_31] = P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess) \n",
    "\n",
    "\n",
    "#################################################\n",
    "# Case 32: \n",
    "N = 500 # number of constraints.\n",
    "n = 100 # dimension of solution space. \n",
    "[u,v] = rand_array(n, N) # dataset.\n",
    "x_guess = np.random.rand(n+1+N,1)*10 # inintial guess. \n",
    "\n",
    "[function_IRIG_32, infeasibility_IRIG_32] = IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess) \n",
    "[function_PIG_32, infeasibility_PIG_32] = P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PIAG_32, infeasibility_PIAG_32] = P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PSAGA_32, infeasibility_PSAGA_32] = P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_IRIG_11))], np.log10(function_IRIG_11),color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap,label=('pair-IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIG_11))], np.log10(function_PIG_11),color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIAG_11))], np.log10(function_PIAG_11),color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' ,label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PSAGA_11))], np.log10(function_PSAGA_11),color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=55)\n",
    "# plt.ylabel('Suboptimality', fontsize=65)\n",
    "plt.annotate('Suboptimality', xy=(0.12, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.legend(prop={'size': 65})\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"f_11.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_IRIG_21))],np.log10(function_IRIG_21),color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap,label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIG_21))],np.log10(function_PIG_21),color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--', label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIAG_21))],np.log10(function_PIAG_21),color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' ,label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PSAGA_21))],np.log10(function_PSAGA_21),color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=65)\n",
    "# plt.ylabel('Suboptimality', fontsize=65)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Suboptimality', xy=(0.3, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"f_21.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_IRIG_12))],np.log10(function_IRIG_12),color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap,label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIG_12))],np.log10(function_PIG_12),color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIAG_12))],np.log10(function_PIAG_12),color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PSAGA_12))],np.log10(function_PSAGA_12),color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=65)\n",
    "# plt.ylabel('Suboptimality', fontsize=45)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Suboptimality', xy=(0.3, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"f_12.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_IRIG_22))],np.log10(function_IRIG_22),color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap,label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIG_22))],np.log10(function_PIG_22),color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIAG_22))],np.log10(function_PIAG_22),color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PSAGA_22))],np.log10(function_PSAGA_22),color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' ,  label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=45)\n",
    "# plt.ylabel('Suboptimality', fontsize=45)\n",
    "# plt.legend(prop={'size': 65})\n",
    "plt.annotate('Suboptimality', xy=(0.3, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"f_22.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_IRIG_31))], np.log10(function_IRIG_31),color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap,label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIG_31))], np.log10(function_PIG_31),color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIAG_31))], np.log10(function_PIAG_31),color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' ,label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PSAGA_31))], np.log10(function_PSAGA_31),color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=55)\n",
    "# plt.ylabel('Suboptimality', fontsize=65)\n",
    "plt.annotate('Suboptimality', xy=(0.3, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "# plt.legend(prop={'size': 65})\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"f_31.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_IRIG_32))],np.log10(function_IRIG_32),color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap,label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIG_32))],np.log10(function_PIG_32),color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIAG_32))],np.log10(function_PIAG_32),color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PSAGA_32))],np.log10(function_PSAGA_32),color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=65)\n",
    "# plt.ylabel('Suboptimality', fontsize=45)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Suboptimality', xy=(0.3, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"f_32.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_IRIG_11))],infeasibility_IRIG_11,color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap, label=('pair-IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIG_11))],infeasibility_PIG_11,color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIAG_11))],infeasibility_PIAG_11,color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PSAGA_11))],infeasibility_PSAGA_11,color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' ,  label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=65)\n",
    "# plt.ylabel('infeasibility', fontsize=65)\n",
    "plt.legend(prop={'size': 65})\n",
    "plt.annotate('Infeasibility', xy=(0.15, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "# plt.text(1.5, 10, 'Test', color='red',   bbox=dict(facecolor='none', edgecolor='red'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"infeas_11.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_IRIG_21))],infeasibility_IRIG_21,color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap, label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIG_21))],infeasibility_PIG_21,color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIAG_21))],infeasibility_PIAG_21,color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PSAGA_21))],infeasibility_PSAGA_21,color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=45)\n",
    "# plt.ylabel('infeasibility', fontsize=65)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Infeasibility', xy=(0.37, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"infeas_21.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_IRIG_12))],infeasibility_IRIG_12,color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap, label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIG_12))],infeasibility_PIG_12,color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--', label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIAG_12))],infeasibility_PIAG_12,color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' ,label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PSAGA_12))],infeasibility_PSAGA_12,color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' ,  label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=45)\n",
    "# plt.ylabel('infeasibility', fontsize=65)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Infeasibility', xy=(0.37, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"infeas_12.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_IRIG_22))],infeasibility_IRIG_22,color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap, label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIG_22))],infeasibility_PIG_22,color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIAG_22))],infeasibility_PIAG_22,color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PSAGA_22))],infeasibility_PSAGA_22,color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=45)\n",
    "# plt.ylabel('infeasibility', fontsize=65)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Infeasibility', xy=(0.37, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"infeas_22.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_IRIG_31))],infeasibility_IRIG_31,color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap, label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIG_31))],infeasibility_PIG_31,color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIAG_31))],infeasibility_PIAG_31,color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PSAGA_31))],infeasibility_PSAGA_31,color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' ,  label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=65)\n",
    "# plt.ylabel('infeasibility', fontsize=65)\n",
    "# plt.legend(prop={'size': 65})\n",
    "plt.annotate('Infeasibility', xy=(0.37, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "# plt.text(1.5, 10, 'Test', color='red',   bbox=dict(facecolor='none', edgecolor='red'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"infeas_31.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_IRIG_32))],infeasibility_IRIG_32,color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap, label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIG_32))],infeasibility_PIG_32,color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--', label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIAG_32))],infeasibility_PIAG_32,color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' ,label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PSAGA_32))],infeasibility_PSAGA_32,color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' ,  label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=45)\n",
    "# plt.ylabel('infeasibility', fontsize=65)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Infeasibility', xy=(0.37, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"infeas_32.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Numerical_Expts_May_2021/Distributed_SVM/SVM_Gurobi.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## The finite sum problem formulation (P)\n",
    "\n",
    "\\begin{align}\n",
    "\\underset{x\\in \\mathbb{R}^n}{\\text{minimize}} \\quad &f(x) \\triangleq \\sum_{i=1}^m f_i(x) \\tag{P}\\\\\n",
    "\\text{subject to} \\quad & h_i(x) \\leq 0 \\qquad \\text{ for all } \\ i \\in \\{1, \\dots, m\\}\\\\\n",
    "&A_i x = b_i \\qquad \\ \\text{ for all } \\ i \\in \\{1, \\dots, m\\}\\\\\n",
    "&x_j \\geq 0, \\quad \\ \\ \\ \\quad \\text{ for all } \\ j \\in J\\\\\n",
    "&x \\in X.\n",
    "\\end{align}\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "\n",
    "&nbsp;\n",
    "\n",
    "## Numerical Example: SVM (Soft-margin Formulation)\n",
    "\n",
    "\n",
    "\n",
    "* Let the training data be given as: $\\quad \\left( u_1, v_1 \\right), \\left( u_2, v_2 \\right), \\dots, \\left( u_N, v_N \\right)  \\quad \\text{ such that }\\quad u\\in \\mathbb{R}^n \\ \\text{ and } v\\in\\{-1,+1\\}. $\n",
    "&nbsp;\n",
    "\n",
    "\n",
    "\n",
    "* Our goal is to find the hyperplane given by $\\quad w^Tu + b,\\ $  to separate the two  classes of  $\\ v := +1,  \\ \\text{and } \\ v := -1$. Where: $w \\in \\mathbb{R}^n, \\ \\text{ and }\\ b \\in \\mathbb{R}.$\n",
    "\n",
    "\n",
    "#### Formulation using the soft-margin\n",
    "\n",
    "- When there are some datapoints overlapping, we allow certain misclassification, denoted as $\\xi_i$ for the misclassified $i^\\text{th}$ observation. \n",
    "&nbsp;\n",
    "\n",
    "\n",
    "- There is a huge penalty involved given in terms of $\\frac{1}{\\lambda}$ for every misclassified data point. In other words, there's least incentive for the misclassification. \n",
    "\n",
    "\n",
    "\\begin{align}\n",
    "    & \\underset{w,b,\\xi}{\\text{minimize}} \\quad F(w,\\xi) \\triangleq \\frac{1}{2}\\|w \\|^2 + \\frac{1}{\\lambda}\\sum_{i =1}^N \\xi_i \\tag{1}\\\\\n",
    "        & \\text{subject to}\\quad   v_i(w\\cdot{u}_i + b)   \\geq 1 - \\xi_i \\quad\\ \\text{ for } \\ i = 1, \\dots, N.\\\\\n",
    "        & \\qquad \\qquad\\ \\qquad \\qquad \\ \\xi_i \\geq 0  \\quad\\quad  \\quad \\text{ for } \\ i = 1, \\dots, N.\n",
    "\\end{align}\n",
    "\n",
    "&nbsp;\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Equivalence between problems (P) and (1): \n",
    "\n",
    "$ \\\\ $\n",
    "\n",
    "\\begin{align}\n",
    "& x \\equiv (w,b,\\xi) \\in \\mathbb{R}^{n+1+N} \\\\\\\\\n",
    "& h_i(x) \\triangleq 1-\\xi_i - v_i(w\\cdot u_i + b) \\quad \\text{ for } \\ i = 1,\\dots,N \\\\\\\\\n",
    "& \\xi_j \\geq 0 \\quad \\text{ for all } \\ j \\in J \\equiv \\{0,\\dots, N\\}\\\\\\\\\n",
    "& X \\equiv \\mathbb{R}^{n+1+N}.\n",
    "\\end{align}\n",
    "\n",
    "$\\\\\\\\ $\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Algorithm Outline\n",
    "\n",
    "Let the number of agents be $m$ and the total iequality constraints from function $h_i(x)$ in number $N$ are divided equally into $m$ agents. With this,  the indices  corresponding to agent $i$ are $\\left[\\frac{(i-1)N}{m}:\\frac{i\\times N}{m}\\right]$. $ \\\\ $\n",
    "\n",
    "For agent $i\\in [m], $ let $\\text{ind}_i$  denote  the corresponding indices of agent $i$, i.e. $\\quad \\text{ind}_i \\triangleq \\left[\\frac{(i-1)N}{m}:\\frac{i\\times N}{m}\\right]$ $ \\\\ $\n",
    "\n",
    "**Initialize**: Select a point $\\ x \\triangleq (w;b;\\xi) \\in \\mathbb{R}^{n+1+N}.$\n",
    "\n",
    "**for** $\\ k = 0,1,\\dots \\quad \\\\\\\\ $  do:\n",
    "\n",
    "$\\qquad $ **for** $\\ i = 1,\\dots,m \\ $ do: \n",
    "\n",
    "\\begin{align}\n",
    "\\quad x_{k,\\text{ind}_{i+1}} := x_{k,\\text{ind}_{i}} - \\gamma_k\\left(  \\tilde{\\nabla}_{x_{k,\\text{ind}_i}}^+h_{\\text{ind}_i}(x_{k}) +  \\mathrm{1}^-\\left( x_{k,\\text{ind}_{i}}\\right)  + \\eta_k \\nabla_{x_{k,\\text{ind}_i}} F_{\\text{ind}_i}\\left(x_{k}\\right) \\right) \\qquad \\text{where:} \\quad \\text{ind}_i \\triangleq \\left[\\frac{(i-1)N}{m}:\\frac{i\\times N}{m}\\right].\n",
    "\\end{align}\n",
    "\n",
    "$\\qquad $ **end for**\n",
    "\n",
    "$\\qquad$ Set $\\ x_{k+1} := x_k. $\n",
    "\n",
    "$\\qquad$ Update the average sequence $\\quad \\bar{x}_k\\\\\\\\ $. \n",
    "\n",
    "**end for** \n",
    "\n",
    "**return** $\\quad \\bar{x}_N.$\n",
    "\n",
    "\n",
    "$ \\\\\\\\ $"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## The Gradient Vectors \n",
    "\n",
    "The gradient of the function for agent $i$ is stacked up as the following: \n",
    "\n",
    "$$\\nabla_{x_{k,\\text{ind}_i}} F_{\\text{ind}_i}\\left( x_{k} \\right) \\triangleq \\begin{bmatrix}\n",
    " \\frac{\\partial F_{\\text{ind}_i}\\left( x_{k} \\right)}{\\partial w} \\\\  \\frac{\\partial F_{\\text{ind}_i}\\left( x_{k} \\right)}{\\partial b} \\\\ 0 \\\\ 0 \\\\ \\frac{\\partial F_{\\text{ind}_i}\\left( x_{k} \\right)}{\\partial \\xi_{{\\text{ind}_i}}} \\\\ 0 \\\\ 0 \n",
    "\\end{bmatrix}_{\\ (n+1+N)\\ \\times 1}$$\n",
    "\n",
    "$\\\\ $"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$ \\\\\\\\ $\n",
    "\n",
    "For $ \\ h_i^+(x) \\triangleq \\max\\left\\{ 0, h_i(x) \\right\\}, \\ $ the subgradient is as the following: \n",
    "\n",
    "\\begin{align}\n",
    "\\tilde{\\nabla} h_i^+(x) = \n",
    "\\begin{cases}\n",
    "\\tilde{\\nabla}h_i(x) \\qquad & \\text{if} \\quad h_i(x) \\geq 0\\\\\n",
    "0 &\\text{otherwise}.\n",
    "\\end{cases}\n",
    "\\end{align}\n",
    "\n",
    "$\\\\ $\n",
    "\n",
    "For $\\ h_i^+(w,b,\\xi_i) \\triangleq \\max\\{ 0, 1 - \\xi_i - v_i(w\\cdot{u}_i + b)  \\},$ the gradient is calculated from considering the following: \n",
    "\n",
    "$$\\frac{\\partial h_i^+(w,b,\\xi) }{\\partial w} = \\begin{cases}  -v_i\\ u_i \\quad &\\text{if }\\ h_i(x)\\geq 0 \\\\ 0 &\\text{otherwise.}\\end{cases}$$\n",
    "\n",
    "$$\\frac{\\partial h_i^+(w,b,\\xi) }{\\partial b} = \\begin{cases}  -v_i \\quad &\\text{if }\\ h_i(x)\\geq 0 \\\\ 0 &\\text{otherwise.}\\end{cases}$$\n",
    "\n",
    "$$\\frac{\\partial h_i^+(w,b,\\xi) }{\\partial \\xi_i} = \\begin{cases}  -1 \\quad &\\text{if }\\ h_i(x)\\geq 0 \\\\ 0 &\\text{otherwise.}\\end{cases}$$\n",
    "\n",
    "$\\\\ $\n",
    "\n",
    "Further they are stacked in  a column matrix  as: \n",
    "\n",
    "$$\\tilde{\\nabla}h_i(x) = \\begin{bmatrix}\\frac{\\partial h_i^+(w,b,\\xi) }{\\partial w} \\\\ \\frac{\\partial h_i^+(w,b,\\xi) }{\\partial b} \\\\ 0\\\\ 0\\\\ \\frac{\\partial h_i^+(w,b,\\xi) }{\\partial \\xi_i} \\\\ 0\\\\0\\\\  \\end{bmatrix}_{\\ (n+1+N)\\ \\times 1}$$\n",
    "\n",
    "$ \\\\\\\\ $\n",
    "\n",
    "Next, for $\\max\\{ 0,\\xi_{ind_i} \\}$ the gradient vector is as following: \n",
    "\n",
    "\\begin{align}\n",
    "\\nabla_{x_{k,\\text{ind}_i}} = \\begin{bmatrix} 0\\\\ 0 \\\\ 0 \\\\ 1^-\\left({x_{k,\\text{ind}_i}}\\right) \\\\ 0 \\\\ 0\n",
    "\\end{bmatrix}_{\\ (n+1+N)\\ \\times 1}\n",
    "\\end{align}\n",
    "\n",
    "where: \n",
    "\n",
    "\\begin{align}\n",
    "1^-\\left({x}\\right) = \n",
    "\\begin{cases}\n",
    "0 \\quad &\\text{if } \\ x \\geq 0 \\\\\n",
    "-1  &\\text{otherwise}\n",
    "\\end{cases}\n",
    "\\end{align}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# cvxpy for solving a quadratic program\n",
    "\n",
    "For this, we need to write problem (1) into the format that cvxpy accepts (quadratic programming) as following:\n",
    "\n",
    "$\\\\ $\n",
    " First, writing problem (1)  again here: \n",
    "\n",
    "\\begin{align}\n",
    "    & \\underset{w,b,\\xi}{\\text{minimize}} \\quad F(w,\\xi) \\triangleq \\frac{1}{2}\\|w \\|^2 + \\frac{1}{\\lambda}\\sum_{i =1}^N \\xi_i \\tag{1}\\\\\n",
    "        & \\text{subject to}\\quad   v_i(w\\cdot{u}_i + b)   \\geq 1 - \\xi_i \\quad\\ \\text{ for } \\ i = 1, \\dots, N.\\\\\n",
    "        & \\qquad \\qquad\\ \\qquad \\qquad \\ \\xi_i \\geq 0  \\quad\\quad  \\quad \\text{ for } \\ i = 1, \\dots, N.\n",
    "\\end{align}\n",
    "\n",
    "This can be rewritten in the following format:\n",
    "\n",
    "\\begin{align}\n",
    "& \\text{minimize} \\quad\n",
    "\\frac{1}{2}\\begin{bmatrix}\n",
    "w^1 &  .& . & w^n & b & \\xi_1  & . & .   & \\xi_N\n",
    "\\end{bmatrix}_{\\ 1 \\times  (n+1+N)}\\quad\n",
    "\\begin{bmatrix}\n",
    "\\begin{array}{c|c}\n",
    "I_{n \\times n } &  0_{n \\times (N+1)}  \\\\ \\hline  0_{(N+1) \\times n} &  0_{(N+1) \\times (N+1)}\n",
    "\\end{array}\n",
    "\\end{bmatrix}_{\\   (n+1+N) \\times (n+1+N)}\\quad\n",
    "\\begin{bmatrix}\n",
    "w^1 \\\\  . \\\\ . \\\\ w^n \\\\ b \\\\ \\xi_1  \\\\ . \\\\ .  \\\\ \\xi_N\n",
    "\\end{bmatrix}_{\\   (n+1+N) \\times 1} \\quad + \\frac{1}{\\lambda}\\begin{bmatrix} 0 & 0  &. &. & . & 0 & 1 & 1 & . & . & 1 \\end{bmatrix}_{1 \\times (n+1+N)} \\quad \\begin{bmatrix}\n",
    "w^1 \\\\  . \\\\ . \\\\ w^n \\\\ b \\\\ \\xi_1  \\\\ . \\\\ .  \\\\ \\xi_N\n",
    "\\end{bmatrix}_{\\   (n+1+N) \\times 1} \n",
    "\\\\\\\\\\\\\n",
    "& \\text{subject to } \\quad\n",
    "\\begin{bmatrix}\n",
    "\\begin{array}{cccccc|c|cccccc}\n",
    "v_1u_1^1 & v_1u_1^2 & . & . & . & v_1u_1^n & \\color{red}{v_1} &  \\color{red}{1} &\\color{red}{0} &  \\color{red}{.} &  \\color{red}{.} & \\color{red}{0} & \\color{red}{0} \\\\\n",
    "v_2u_2^1 & v_2u_2^2 & . & . & . & v_2u_2^n & \\color{red}{v_2} & \\color{red}{0} &\\color{red}{1} &   \\color{red}{.} &  \\color{red}{.} & \\color{red}{0} & \\color{red}{0} \\\\\n",
    ". & . & . & . & . & . &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.}&  \\color{red}{.} &  \\color{red}{.} \\\\\n",
    ". & . & . & . & . & . &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.}&  \\color{red}{.} & \\color{red}{.} &  \\color{red}{.} \\\\\n",
    ". & . & . & . & . & . &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.}&  \\color{red}{.} &  \\color{red}{.} &  \\color{red}{.} \\\\\n",
    "v_{N-1}u_{N-1}^1 & v_{N-1}u_{N-1}^2 & . & . & . & v_{N-1}u_{N-1}^n & \\color{red}{v_{n-1}} &\\color{red}{0} & \\color{red}{0} &   \\color{red}{.} &  \\color{red}{.} & \\color{red}{1} & \\color{red}{0} \\\\\n",
    "v_Nu_N^1 & v_Nu_N^2 & . & . & . & v_Nu_N^n & \\color{red}{v_n} & \\color{red}{0} &  \\color{red}{0} &   \\color{red}{.} &  \\color{red}{.} & \\color{red}{0} & \\color{red}{1} \\\\\\hline\n",
    "0 & 0 & . & . & 0 & 0 & 0 & 1 & 0 & . & . & 0 & 0 \\\\\n",
    "0 & 0 & . & . & 0 & 0 & 0 & 0 & 1 & . & . & 0 & 0 \\\\\n",
    ". & . & . & . & . & . & . & . & . & . & . & . & . \\\\\n",
    ". & . & . & . & . & . & . & . & . & . & . & . & . \\\\\n",
    ". & . & . & . & . & . & . & . & . & . & . & . & . \\\\\n",
    "0 & 0 & . & . & 0 & 0 & 0& 0 & 0 & . & . & 1 & 0 \\\\\n",
    "0 & 0 & . & . & 0 & 0 & 0& 0 & 0 & . & . & 0 & 1 \\\\\n",
    "\\end{array}\n",
    "\\end{bmatrix}\n",
    "\\begin{bmatrix}\n",
    "w^1 \\\\ w^2 \\\\ . \\\\ .\\\\ .\\\\  \\\\ w^n \\\\ b \\\\ \\xi_1 \\\\ \\xi_2 \\\\ . \\\\ . \\\\ \\xi_{N -1}  \\\\ \\xi_N\n",
    "\\end{bmatrix}_{\\ (n+1+N)\\times 1}\n",
    "\\geq \\quad\n",
    "\\begin{bmatrix}\n",
    "1 \\\\1 \\\\ . \\\\ . \\\\  . \\\\  1 \\\\ 1 \\\\ 0 \\\\ 0 \\\\ . \\\\ . \\\\ . \\\\ 0 \\\\ 0 \\\\ \n",
    "\\end{bmatrix}_{\\ \\ 2N \\times 1}\n",
    "\\end{align}\n",
    "\n",
    "$ \\\\\\\\ $ \n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let us define, $$x\\triangleq \\begin{bmatrix}\n",
    "w^1 \\\\  . \\\\ . \\\\ w^n \\\\ b \\\\ \\xi_1  \\\\ . \\\\ .  \\\\ \\xi_N\n",
    "\\end{bmatrix}_{\\   (n+1+N) \\times 1}\\\\ $$ With this, the above formulation  can be also written in  a compact form as:\n",
    "\n",
    "$$ \\\\\\\\ $$\n",
    "\n",
    "\\begin{align}\n",
    " \\hspace{-0.2cm}\\text{minimize}& \\quad\n",
    "\\frac{1}{2}\\left.x^T\\right\\vert_{\\  1 \\times (n+1+N)}\\quad\n",
    "\\begin{bmatrix}\n",
    "\\begin{array}{c|c}\n",
    "I_{n \\times n }  & 0_{n \\times (N+1)}  \\\\ \\hline  0_{(N+1) \\times n} &  0_{(N+1) \\times (N+1)}\n",
    "\\end{array}\n",
    "\\end{bmatrix}_{\\   (n+1+N) \\times (n+1+N)}\\quad\n",
    "\\left.x\\right\\vert_{\\ (n+1+N)\\times 1} \\quad +\\quad \\frac{1}{\\lambda}  \\begin{bmatrix} \n",
    "\\begin{array}{c|c}\n",
    "0_{1 \\times (n+1)} & 1_{1\\times N} \n",
    "\\end{array}\\end{bmatrix}_{1 \\times (n+1+N)} \\quad x |_{\\ (n+1+N)\\times 1}\n",
    "\\\\\\\\\\\\\n",
    " &\\text{subject to } \\quad\n",
    "\\begin{bmatrix}\n",
    "\\begin{array}{c|c|c}\n",
    "(v\\ u)_{N \\times n} & \\color{red}{v_{N \\times 1}} & \\color{red}{I_{N\\times N}} \\\\ \\hline\n",
    "0_{N\\times n} & 0_{N\\times 1}  & I_{N \\times N} \\\\\n",
    "\\end{array}\n",
    "\\end{bmatrix}_{2 N \\ \\times \\ (N+n+1)}\\quad\n",
    "{x}|_{\\ (n+1+N)\\times 1} \\quad \n",
    "\\geq \\quad\n",
    "\\begin{bmatrix}\n",
    " 1_{N\\times 1} \\\\  0_{N\\times 1}  \n",
    "\\end{bmatrix}_{\\ \\ 2N \\times 1}\n",
    "\\end{align}\n",
    "\n",
    "$ \\\\\\\\ $ \n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# For  projection of  $\\ \\  x_1 \\in \\mathbb{R}^{n+1+N},\\  $ optimization problem is as follows\n",
    "\n",
    "$ \\\\ $\n",
    "\n",
    "- $ \\color{red}{\\text{Since we are trying to project $x_1$, our  objective  changes here. Here we try to minimize the difference between vectors $\\ x\\ $ and $\\ x_1$.  } }$ \n",
    "\n",
    "- $ \\color{red}{\\text{We consider the difference in terms of $L_2$ norm, i.e., $\\| x-x_1 \\|^2$.}}$\n",
    "\n",
    "\n",
    "$ \\\\ \\\\ \\\\ $\n",
    "\n",
    "\\begin{align}\n",
    " \\hspace{-0.2cm}\\text{minimize}& \\quad\n",
    "\\left.x^T\\right\\vert_{\\  1 \\times (n+1+N)}\\quad\n",
    "I_{(n+1+N) \\times (n+1+N)} \n",
    "\\quad\n",
    "\\left.x\\right\\vert_{\\ (n+1+N)\\times 1} \\quad - \\quad 2 \\left.x_1^T\\right\\vert_{\\  1 \\times (n+1+N)} \\cdot\\left.x\\right\\vert_{\\ (n+1+N)\\times 1}  \\quad + \\quad  \\left.x_1^T\\right\\vert_{\\  1 \\times (n+1+N)} \\cdot\\left.x_1\\right\\vert_{\\ (n+1+N)\\times 1}\n",
    "\\\\\\\\\\\\\n",
    " &\\text{subject to } \\quad\n",
    "\\begin{bmatrix}\n",
    "\\begin{array}{c|c|c}\n",
    "(v\\ u)_{N \\times n} & \\color{red}{v_{N \\times 1}} & \\color{red}{I_{N \\times N}} \\\\ \\hline\n",
    "0_{N\\times n} & 0_{N\\times 1}  & I_{N \\times N} \\\\\n",
    "\\end{array}\n",
    "\\end{bmatrix}_{2 N \\ \\times \\ (N+n+1)}\\quad\n",
    "{x}|_{\\ (n+1+N)\\times 1} \\quad \n",
    "\\geq \\quad\n",
    "\\begin{bmatrix}\n",
    " 1_{N\\times 1} \\\\  0_{N\\times 1}  \n",
    "\\end{bmatrix}_{\\ \\ 2N \\times 1}\n",
    "\\end{align}\n",
    "\n",
    "$ \\\\ \\\\ $"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "ModuleNotFoundError",
     "evalue": "No module named 'gurobipy'",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mModuleNotFoundError\u001b[0m                       Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-1-32d1c09a72b5>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      1\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[0mnumpy\u001b[0m \u001b[1;32mas\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 2\u001b[1;33m \u001b[1;32mfrom\u001b[0m \u001b[0mgurobipy\u001b[0m \u001b[1;32mimport\u001b[0m \u001b[1;33m*\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      3\u001b[0m \u001b[1;31m# import scipy\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      4\u001b[0m \u001b[1;31m# from scipy import sparse\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      5\u001b[0m \u001b[1;31m# from sklearn.datasets import fetch_openml\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mModuleNotFoundError\u001b[0m: No module named 'gurobipy'"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "from gurobipy import *\n",
    "# import scipy\n",
    "# from scipy import sparse\n",
    "# from sklearn.datasets import fetch_openml\n",
    "\n",
    "import time\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import matplotlib\n",
    "\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "\n",
    "# import cvxpy as cp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Defining the gradient of objective function for agent $i$\n",
    "\n",
    "def grad_F_i(w, b, xi, ind_i, Lambda, n, N): # individual gradient of function f, corresponding to the indices of agent. \n",
    "    \n",
    "    term_F_1 = w*(1/N) # term_1 denotes the gradient of F with respect to w. \n",
    "    term_F_2 = 0 # term_2 denotes the gradient of F with respect to b.\n",
    "    term_F_3 = (1/Lambda)*np.ones((ind_i[-1]-ind_i[0]+1)) # term_3 denotes the gradient of F with respect to xi.    \n",
    "    \n",
    "    \n",
    "    # the following is the complete gradient for agent i. The gradient is stacked up as the following:\n",
    "    \n",
    "    grad_F_i = np.zeros([n+1+N,1])\n",
    "    grad_F_i[0:n] = term_F_1 # stacking the gradient of F with respect to w.\n",
    "    grad_F_i[n] = term_F_2 # stacking the gradient of F with respect to b.\n",
    "    grad_F_i[n+1+ind_i[0]:n+2+ind_i[-1]] = term_F_3.reshape(ind_i[-1]-ind_i[0]+1,1) # stacking the gradient of F with respect to \\xi.\n",
    "    \n",
    "    \n",
    "    return grad_F_i"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def h_i(w, b, xi, u, v, i): # function value for a component i (NOT agent $i$). \n",
    "    \n",
    "    term_h = 0 # initialize\n",
    "    term_h = 1 - xi[i] - v[i]*(np.dot(w.T,u[i,:].T)+b) # constrained function value\n",
    "    \n",
    "    return term_h\n",
    "    \n",
    "\n",
    "def grad_h_i(i, u, v, n, m): # gradient of h(x) for a component i (NOT agent $i$, max is not yet incorporated in h(x) here).\n",
    "    \n",
    "    grad_h_1 = np.zeros((n,1)) # initialize\n",
    "    grad_h_2 = 0 # initialize\n",
    "    grad_h_3 = 0 # initialize\n",
    "    \n",
    "    grad_h_1 = -v[i]*u[i,:].T  # gradient of h(x) for a component i w.r.t. w\n",
    "    grad_h_2 = -v[i] # gradient of h(x) for a component i w.r.t. b\n",
    "    grad_h_3 = -1/m # gradient of h(x) for a component i w.r.t. \\xi_i\n",
    "            \n",
    "    return grad_h_1, grad_h_2, grad_h_3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Defining the gradient of function in the inequality constraint and gradient for max of -xi for agent $i$.\n",
    "\n",
    "\n",
    "def grad_max_h_i(w, b, xi, ind_i, u, v, n, m, N):\n",
    "    \n",
    "    grad_h = np.zeros((n+1+N,ind_i[-1]-ind_i[0]+1)) # initialize for function h\n",
    "    \n",
    "    for i in ind_i: # calculate the gradient for the particular agent. \n",
    "        \n",
    "        if h_i(w, b, xi, u, v, i) <= 0: # condition to check if function is nonnegative\n",
    "            grad_h[:, ind_i[-1]-i] = np.zeros(n+1+N) # if function is negative, all the terms in gradient of h are 0\n",
    "            \n",
    "        else: #h_i(w, b, xi, u, v, i) > 0: # for nonnegative function\n",
    "            \n",
    "            [grad_h_1, grad_h_2, grad_h_3] = grad_h_i(i, u, v, n, m)\n",
    "            \n",
    "            grad_h[0:n, ind_i[-1]-i] = grad_h_1  # gradient w.r.t. w\n",
    "            grad_h[n, ind_i[-1]-i] = grad_h_2 # gradient w.r.t. b\n",
    "            grad_h[n+1+i, ind_i[-1]-i] = grad_h_3 # gradient w.r.t. \\xi_i\n",
    "            \n",
    "    return grad_h.sum(axis=1).reshape(n+1+N,1)\n",
    "    \n",
    "    \n",
    "\n",
    "def grad_max_xi_i(xi, ind_i, m, N): # gradient of max\\{-\\xi, 0\\}\n",
    "    \n",
    "    grad_max_xi = np.zeros((n+1+N, 1)) # initialize for max of -xi\n",
    "    \n",
    "    for i in ind_i:\n",
    "                    \n",
    "#         if xi[i] <= 0:\n",
    "#             grad_max_xi[n+1+i] = 0 # 0 is assigned to the corresponding position of agent for gradient of max of xi\n",
    "        \n",
    "        if -xi[i] > 0: \n",
    "            grad_max_xi[n+1+i] = -1/m # -1 is assigned to the corresponding position of agent for gradient of max of xi\n",
    "\n",
    "    return grad_max_xi # gradient for all the block of indices for agent $i$ + gradient for max of xi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# objective function, defined for plotting. \n",
    "def objective(w, xi, Lambda):\n",
    "    obj_term = np.linalg.norm(w)**2/2 + xi.sum()/Lambda\n",
    "    return obj_term\n",
    "\n",
    "\n",
    "# infeasibility, defined for plotting. \n",
    "def infeasibility(w, b, xi, u, v, N):\n",
    "    infeas_term = 0\n",
    "\n",
    "    for j in range(N): # defined for especially to find out the violation of the constraints.\n",
    "        infeas_term = infeas_term + np.maximum((1 - xi[j] - v[j]*(np.dot(u[j],w) + b)), 0) + np.maximum(-xi[j], 0)\n",
    "    \n",
    "    return np.array(infeas_term).item()     "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generate a random array\n",
    "def rand_array(n, N): # give the input of total size (N) and fraction of them to be opp.\n",
    "    fraction = 0.5 # two parts of datasets are equally divided. \n",
    "    u = np.random.rand(N,n) # dataset: representing the attributes.\n",
    "    v = np.ones(N) # dataset: representing the one partition. \n",
    "    \n",
    "    change = int(fraction*N) # percentage of the dezire for the other part. \n",
    "    v[:change]  = -1 # introducing the correspoing opposite partition. \n",
    "    np.random.shuffle(v) # doing the random shuffle. \n",
    "    return u, v"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def data_MNIST(N):\n",
    "    mnist = fetch_openml('mnist_784')\n",
    "    X, y = mnist[\"data\"], mnist[\"target\"]\n",
    "    X_train, X_test, y_train, y_test = X[:N], X[N:], y[:N], y[N:]\n",
    "    shuffle_index = np.random.permutation(N)\n",
    "    X_train, y_train = X_train[shuffle_index], y_train[shuffle_index]\n",
    "    y_train_5 = (y_train == 5) # True for all 5s, False for all other digits.\n",
    "    y_test_5 = (y_test == 5)\n",
    "    y_train_5.astype(int)\n",
    "    \n",
    "    return X_train, y_train_5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function for obtaining the iteration averaging sequence\n",
    "\n",
    "def avg_x(S_k, bar_x_k, r, x_k_1, gamma_k_1):\n",
    "    \n",
    "    S_k_1 = S_k + gamma_k_1**r\n",
    "    bar_x_k_1 = (S_k*bar_x_k + x_k_1*gamma_k_1**r)/S_k_1 # main step for averaging. \n",
    "    \n",
    "    return bar_x_k_1, S_k_1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# The projection problem solution using CVXPY.\n",
    "def projection(n, N, u, v, x1):\n",
    "    \n",
    "    # The quadratic objective is defined using the following.\n",
    "    P = np.identity(n+1+N)\n",
    "    q = -2*x1\n",
    "    \n",
    "#     G = [] ############# NEED TO INITIALIZE! CAREFUL! \n",
    "    G = np.zeros((2*N, N+n+1))\n",
    "\n",
    "    \n",
    "    # In the following, the left hand side matrix for constraints is generated.\n",
    "    G1 = np.diag(v)@u\n",
    "    G2 = v.reshape(N,1)  #############\n",
    "    G3 = np.identity(N)  #############\n",
    "    G4 = np.zeros((N,n))\n",
    "    G5 = np.zeros((N,1))\n",
    "    G6 = np.identity(N)\n",
    "    G = np.concatenate(((np.concatenate((G1,G2,G3), axis = 1), np.concatenate((G4,G5,G6), axis = 1))), axis = 0)\n",
    "#     G = sparse.csr_matrix(np.concatenate(((np.concatenate((G1,G2,G3), axis = 1), np.concatenate((G4,G5,G6), axis = 1))), axis = 0))\n",
    "#     G = sparse.csr_matrix(np.block( [ [ G1, G2 , G3 ] , [ G4, G5, G6 ] ] ))\n",
    "\n",
    "\n",
    "    # right hand side vector is generated here.\n",
    "    h1 = np.ones([N,1])\n",
    "    h2 = np.zeros([N,1])\n",
    "    h = np.concatenate((h1,h2), axis = 0)\n",
    "\n",
    "\n",
    "    # Define and solve the CVXPY problem.\n",
    "    x = cp.Variable([n+1+N,1])\n",
    "    prob = cp.Problem(cp.Minimize(cp.quad_form(x, P) + q.T@x + x1.T@x1), [G@x >= h])\n",
    "    \n",
    "    prob.solve()\n",
    "\n",
    "    return x.value"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# The projection problem solution using Gurobi.\n",
    "def projection_Gurobi(n, N, u, v, x1):\n",
    "    \n",
    "    # The quadratic objective is defined using the following.\n",
    "    q = -2*x1\n",
    "    r = x1.T@x1\n",
    "    ans = np.zeros(n+1+N)\n",
    "\n",
    "\n",
    "    #     G = [] ############# NEED TO INITIALIZE! CAREFUL! \n",
    "    G = np.zeros((2*N, N+n+1))\n",
    "    h = np.zeros(2*N)\n",
    "\n",
    "        # In the following, the left hand side matrix for constraints is generated.\n",
    "    G1 = np.diag(v)@u\n",
    "    G2 = v.reshape(N,1)  #############\n",
    "    G3 = np.identity(N)  #############\n",
    "    G4 = np.zeros((N,n))\n",
    "    G5 = np.zeros((N,1))\n",
    "    G6 = np.identity(N)\n",
    "    G = np.concatenate(((np.concatenate((G1,G2,G3), axis = 1), np.concatenate((G4,G5,G6), axis = 1))), axis = 0)\n",
    "    #     G = sparse.csr_matrix(np.concatenate(((np.concatenate((G1,G2,G3), axis = 1), np.concatenate((G4,G5,G6), axis = 1))), axis = 0))\n",
    "    #     G = sparse.csr_matrix(np.block( [ [ G1, G2 , G3 ] , [ G4, G5, G6 ] ] ))\n",
    "\n",
    "\n",
    "        # right hand side vector is generated here.\n",
    "    h1 = np.ones((N,1))\n",
    "    h2 = np.zeros((N,1))\n",
    "    h = np.concatenate((h1,h2), axis = 0)\n",
    "\n",
    "        # Formulation of IP problem\n",
    "    m = Model()\n",
    "    \n",
    "    m.setParam('OutputFlag', 0) # hide the output log.\n",
    "\n",
    "        # Add variables\n",
    "    x = m.addVars(n+N+1, lb=-GRB.INFINITY, ub=GRB.INFINITY, name = \"x\")\n",
    "\n",
    "\n",
    "        # Objective function\n",
    "    m.setObjective((quicksum((x[i] + q[i])*x[i]  for i in range(N+n+1))) + r , GRB.MINIMIZE)\n",
    "\n",
    "        # Constraints\n",
    "    m.addConstrs((quicksum(G[j,i]*x[i] for i in range(N+n+1)) >= h[j] for j in range(2*N)))\n",
    "\n",
    "    m.optimize()\n",
    "    \n",
    "    # the following is for creating a vector from the Gurobi output. \n",
    "    o = m.getVars()\n",
    "    for i in range(len(o)):\n",
    "        ans[i] = o[i].x\n",
    "    \n",
    "    ans1 = ans.reshape(n+N+1,1) # reshape to a column vector. \n",
    "    \n",
    "    return ans1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# define a function for IR-IG scheme. \n",
    "\n",
    "def IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess):\n",
    "    \n",
    "    function_IRIG = [] # to save objective for plotting.\n",
    "    infeasibility_IRIG = [] # to save infeasibility for plotting.\n",
    "\n",
    "    x_now = x_guess # initialization for the decision variable.  \n",
    "    x_old = x_now # initialization for the decision variable. \n",
    "\n",
    "    S_k = gamma_0**r # initialization for the averaging part. \n",
    "    bar_x_k = x_old # initialization for the averaging part.\n",
    "    \n",
    "    epoch_index = 0 # used for saving the output at the appropriate time.   \n",
    "    k = 0 # iteration counting begins (used for calculating the parametric sequences).  \n",
    "    \n",
    "    start_time = time.time() # time counting begins here. \n",
    "    current_time = time.time() # initial current time. \n",
    "\n",
    "    while current_time <= max_time + start_time: # main (outer) while loop. \n",
    "\n",
    "        gamma_k = gamma_0/(1+k)**a_gamma # stepsize.\n",
    "        eta_k = eta_0/(1+k)**b_eta # reg. parameter.\n",
    "\n",
    "        current_time = time.time() # current time count starts here. \n",
    "\n",
    "        for i in range(m): # this loop is for updating each agent decision variable (distributing agentwise).\n",
    "            if current_time >= start_time + epoch_index*(max_time/epoch): \n",
    "                x_k_1 = x_old # input for averaging.\n",
    "                gamma_k_1 = gamma_k # required for averaging. \n",
    "                [bar_x_k_1, S_k_1] = avg_x(S_k, bar_x_k, r, x_k_1, gamma_k_1) # averaging step.\n",
    "                bar_x_k = bar_x_k_1 # captured for the next iteration.\n",
    "                S_k = S_k_1 # Used in the next iteration.\n",
    "                w = bar_x_k_1[0:n] # slope\n",
    "                b = bar_x_k_1[n] # intercept\n",
    "                xi = bar_x_k_1[n+1:n+N+2] #  variable    \n",
    "\n",
    "                function_IRIG.append(objective(w, xi, Lambda)) # saving the objective for each iteration.\n",
    "                infeasibility_IRIG.append(infeasibility(w, b, xi, u, v, N)) # saving the infeasibility for each iteration.\n",
    "\n",
    "                epoch_index += 1 # epoch update. \n",
    "\n",
    "            ind_i = range((i)*int(N/m), (i+1)*int(N/m)) # choose corresponding indices to agent $i$\n",
    "            w = x_old[0:n] # slope\n",
    "            b = x_old[n] # intercept\n",
    "            xi = x_old[n+1:n+N+2] #  variable\n",
    "            x_now = x_old - gamma_k*(grad_max_h_i(w, b, xi, ind_i, u, v, n, m, N) + grad_max_xi_i(xi, ind_i, m, N) + eta_k*grad_F_i(w, b, xi, ind_i, Lambda, n, N))\n",
    "            x_old = x_now # update the decision var for the next iteration. \n",
    "\n",
    "        k += 1 # update the iteration counter. \n",
    "\n",
    "    return function_IRIG, infeasibility_IRIG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Defining function for projected Incremental Gradient (Projected IG)\n",
    "\n",
    "def P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess):\n",
    "    \n",
    "    function_PIG = [] # to save objective for plotting.\n",
    "    infeasibility_PIG = [] # to save infeasibility for plotting.\n",
    "\n",
    "    x_now = x_guess # initialization for the decision variable.  \n",
    "    x_old = x_now # initialization for the decision variable. \n",
    "\n",
    "    epoch_index = 0 # used for saving the output at the appropriate time.\n",
    "    k = 0 # iteration counting begins (used for calculating the parametric sequences).\n",
    "\n",
    "    start_time = time.time() # time counting begins here.    \n",
    "    current_time = time.time() # initial current time. \n",
    "    \n",
    "    while current_time <= max_time + start_time: # main (outer) while loop. \n",
    "        \n",
    "        gamma_k = gamma_0/(1+k)**a_gamma # stepsize.\n",
    "\n",
    "        current_time = time.time() # current time count starts here. \n",
    "\n",
    "        for i in range(m): # this loop is for updating each agent decision variable (distributing agentwise).\n",
    "            if current_time >= start_time + epoch_index*(max_time/epoch): \n",
    "\n",
    "                w = x_old[0:n] # slope\n",
    "                b = x_old[n] # intercept\n",
    "                xi = x_old[n+1:n+N+2] #  variable    \n",
    "\n",
    "                function_PIG.append(objective(w, xi, Lambda)) # saving the objective for each iteration.\n",
    "                infeasibility_PIG.append(infeasibility(w, b, xi, u, v, N)) # saving the infeasibility for each iteration.\n",
    "\n",
    "                epoch_index += 1 # epoch update. \n",
    "\n",
    "            ind_i = range((i)*int(N/m), (i+1)*int(N/m)) # choose corresponding indices to agent $i$\n",
    "            w = x_old[0:n] # slope\n",
    "            b = x_old[n] # intercept\n",
    "            xi = x_old[n+1:n+N+2] #  variable\n",
    "            x_now = x_old - gamma_k*(grad_F_i(w, b, xi, ind_i, Lambda, n, N)) # P-IG update rule\n",
    "            \n",
    "            current_time = time.time()\n",
    "            if current_time > max_time + start_time:\n",
    "                break\n",
    "               \n",
    "#               x_now = projection(n, N, u, v, x_now)\n",
    "            x_now = projection_Gurobi(n, N, u, v, x_now)\n",
    "\n",
    "            \n",
    "            x_old = x_now # update the decision var for the next iteration. \n",
    "\n",
    "        k += 1 # update the iteration counter. \n",
    "\n",
    "    return function_PIG, infeasibility_PIG       \n",
    "\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Defining function for projected Incremental Aggregated Gradient (Proximal IAG)\n",
    "\n",
    "def P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess):   \n",
    "\n",
    "    function_PIAG = [] # to save objective for plotting.\n",
    "    infeasibility_PIAG = [] # to save infeasibility for plotting.\n",
    "    sum_grad = np.zeros([n+1+N,1]) # initialization for the summation of gradients for all agents. \n",
    "#     grad_matrix = np.zeros([n+1+N, N]) # To keep track of N gradients. \n",
    "    dir_v = np.zeros([n+1+N, 1]) # will be used in determining the final direction vector (multiplied by the stepsize gamma).\n",
    "\n",
    "    x_old = x_guess\n",
    "    \n",
    "    gamma_k = gamma_0 # stepsize.\n",
    "\n",
    "    epoch_index = 0\n",
    "    \n",
    "    start_time = time.time() # time counting begins here.    \n",
    "    current_time = time.time() # current time count starts here. \n",
    "    \n",
    "    # initialization of sum_grad: P-IG is used here. \n",
    "\n",
    "    for i in range(m): # this loop is for updating each agent decision variable (distributing agentwise).\n",
    "        if current_time >= start_time + epoch_index*(max_time/epoch): \n",
    "\n",
    "            w = x_old[0:n] # slope\n",
    "            b = x_old[n] # intercept\n",
    "            xi = x_old[n+1:n+N+2] #  variable    \n",
    "\n",
    "            function_PIAG.append(objective(w, xi, Lambda)) # saving the objective for each iteration.\n",
    "            infeasibility_PIAG.append(infeasibility(w, b, xi, u, v, N)) # saving the infeasibility for each iteration.\n",
    "\n",
    "            epoch_index += 1 # epoch update. \n",
    "\n",
    "        ind_i = range((i)*int(N/m), (i+1)*int(N/m)) # choose corresponding indices to agent $i$\n",
    "        \n",
    "        w = x_old[0:n] # slope\n",
    "        b = x_old[n] # intercept\n",
    "        xi = x_old[n+1:n+N+2] #  variable\n",
    "        \n",
    "        x_now = x_old - gamma_k*(grad_F_i(w, b, xi, ind_i, Lambda, n, N)) # P-IG update rule\n",
    "        \n",
    "        current_time = time.time()\n",
    "        if current_time > max_time + start_time:\n",
    "            break\n",
    "               \n",
    "#         x_now = projection(n, N, u, v, x_now)\n",
    "        x_now = projection_Gurobi(n, N, u, v, x_now)\n",
    "        \n",
    "        w = x_now[0:n] # slope\n",
    "        b = x_now[n] # intercept\n",
    "        xi = x_now[n+1:n+N+2] #  variable\n",
    "        \n",
    "        sum_grad += grad_F_i(w, b, xi, ind_i, Lambda, n, N).sum(axis=1).reshape(n+1+N,1) #- grad_matrix[:, ind_i].sum(axis=1).reshape(n+1+N,1)\n",
    "        \n",
    "        x_old = x_now # update the decision var for the next iteration. \n",
    "\n",
    "    k = 0 # iteration counting begins (used for calculating the parametric sequences).\n",
    "    \n",
    "    current_time = time.time() # initial current time. \n",
    "    \n",
    "    # The main update using P-IAG begins in the following:\n",
    "\n",
    "    while current_time <= max_time + start_time: # main loop of P-IAG. \n",
    "        \n",
    "        gamma_k = gamma_0/(1+k)**a_gamma # stepsize.\n",
    "\n",
    "        current_time = time.time() # current time count starts here. \n",
    "\n",
    "        for i in range(m): # this loop is for updating each agent decision variable (distributing agentwise).\n",
    "            if current_time >= start_time + epoch_index*(max_time/epoch): \n",
    "\n",
    "                w = x_old[0:n] # slope\n",
    "                b = x_old[n] # intercept\n",
    "                xi = x_old[n+1:n+N+2] #  variable    \n",
    "\n",
    "                function_PIAG.append(objective(w, xi, Lambda)) # saving the objective for each iteration.\n",
    "                infeasibility_PIAG.append(infeasibility(w, b, xi, u, v, N)) # saving the infeasibility for each iteration.\n",
    "\n",
    "                epoch_index += 1 # epoch update. \n",
    "\n",
    "            ind_i = range((i)*int(N/m), (i+1)*int(N/m)) # choose corresponding indices to agent $i$\n",
    "            w_old = x_old[0:n] # slope\n",
    "            b_old = x_old[n] # intercept\n",
    "            xi_old = x_old[n+1:n+N+2] #  variable\n",
    "                            \n",
    "            x_now = x_old - gamma_k*sum_grad/N # P-IAG update rule\n",
    "#             x_now = projection(n, N, u, v, x_now)\n",
    "            x_now = projection_Gurobi(n, N, u, v, x_now)\n",
    "            \n",
    "            w_now = x_now[0:n] # slope\n",
    "            b_now = x_now[n] # intercept\n",
    "            xi_now = x_now[n+1:n+N+2] #  variable            \n",
    "\n",
    "            sum_grad += grad_F_i(w_now, b_now, xi_now, ind_i, Lambda, n, N).sum(axis=1).reshape(n+1+N,1) - grad_F_i(w_old, b_old, xi_old, ind_i, Lambda, n, N).sum(axis=1).reshape(n+1+N,1)\n",
    "           \n",
    "            \n",
    "            current_time = time.time()\n",
    "            if current_time > max_time + start_time:\n",
    "                break\n",
    "               \n",
    "            x_old = x_now # update the decision var for the next iteration. \n",
    "\n",
    "        k += 1 # update the iteration counter. \n",
    "\n",
    "    return function_PIAG, infeasibility_PIAG        \n",
    "\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Defining function for projected Incremental Aggregated Gradient (SAGA)\n",
    "\n",
    "def P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess):   \n",
    "\n",
    "    function_PSAGA = [] # to save objective for plotting.\n",
    "    infeasibility_PSAGA = [] # to save infeasibility for plotting.\n",
    "    sum_grad = np.zeros([n+1+N,1]) # initialization for the summation of gradients for all agents. \n",
    "#     grad_matrix = np.zeros([n+1+N, N]) # To keep track of N gradients. \n",
    "    dir_v = np.zeros([n+1+N, 1]) # will be used in determining the final direction vector (multiplied by the stepsize gamma).\n",
    " \n",
    "    x_old = x_guess\n",
    "    \n",
    "    gamma_k = gamma_0 # stepsize.\n",
    "\n",
    "    epoch_index = 0\n",
    "    \n",
    "    start_time = time.time() # time counting begins here.    \n",
    "    current_time = time.time() # current time count starts here. \n",
    "    \n",
    "    # initialization of sum_grad: P-IG is used here. \n",
    "\n",
    "    for i in range(m): # this loop is for updating each agent decision variable (distributing agentwise).\n",
    "        if current_time >= start_time + epoch_index*(max_time/epoch): \n",
    "\n",
    "            w = x_old[0:n] # slope\n",
    "            b = x_old[n] # intercept\n",
    "            xi = x_old[n+1:n+N+2] #  variable    \n",
    "\n",
    "            function_PSAGA.append(objective(w, xi, Lambda)) # saving the objective for each iteration.\n",
    "            infeasibility_PSAGA.append(infeasibility(w, b, xi, u, v, N)) # saving the infeasibility for each iteration.\n",
    "\n",
    "            epoch_index += 1 # epoch update. \n",
    "\n",
    "        ind_i = range((i)*int(N/m), (i+1)*int(N/m)) # choose corresponding indices to agent $i$\n",
    "        \n",
    "        w = x_old[0:n] # slope\n",
    "        b = x_old[n] # intercept\n",
    "        xi = x_old[n+1:n+N+2] #  variable\n",
    "        \n",
    "        x_now = x_old - gamma_k*(grad_F_i(w, b, xi, ind_i, Lambda, n, N)) # P-IG update rule\n",
    "        \n",
    "        current_time = time.time()\n",
    "        if current_time > max_time + start_time:\n",
    "            break\n",
    "               \n",
    "#         x_now = projection(n, N, u, v, x_now)\n",
    "        x_now = projection_Gurobi(n, N, u, v, x_now)\n",
    "        \n",
    "        w = x_now[0:n] # slope\n",
    "        b = x_now[n] # intercept\n",
    "        xi = x_now[n+1:n+N+2] #  variable\n",
    "        \n",
    "        sum_grad += grad_F_i(w, b, xi, ind_i, Lambda, n, N).sum(axis=1).reshape(n+1+N,1) #- grad_matrix[:, ind_i].sum(axis=1).reshape(n+1+N,1)\n",
    "        \n",
    "        x_old = x_now # update the decision var for the next iteration. \n",
    "\n",
    "    k = 0 # iteration counting begins (used for calculating the parametric sequences).\n",
    "    \n",
    "    current_time = time.time() # initial current time. \n",
    "    \n",
    "    # The main update for P-SAGA begins in the following:\n",
    "\n",
    "    while current_time <= max_time + start_time: # main loop of P-IAG. \n",
    "        \n",
    "        \n",
    "        gamma_k = gamma_0/(1+k)**a_gamma # stepsize.\n",
    "\n",
    "        current_time = time.time() # current time count starts here. \n",
    "        \n",
    "        i = np.random.randint(m)\n",
    "\n",
    "        if current_time >= start_time + epoch_index*(max_time/epoch): \n",
    "\n",
    "            w = x_old[0:n] # slope\n",
    "            b = x_old[n] # intercept\n",
    "            xi = x_old[n+1:n+N+2] #  variable    \n",
    "\n",
    "            function_PSAGA.append(objective(w, xi, Lambda)) # saving the objective for each iteration.\n",
    "            infeasibility_PSAGA.append(infeasibility(w, b, xi, u, v, N)) # saving the infeasibility for each iteration.\n",
    "\n",
    "            epoch_index += 1 # epoch update. \n",
    "\n",
    "        ind_i = range((i)*int(N/m), (i+1)*int(N/m)) # choose corresponding indices to agent $i$\n",
    "        w_old = x_old[0:n] # slope\n",
    "        b_old = x_old[n] # intercept\n",
    "        xi_old = x_old[n+1:n+N+2] #  variable\n",
    "                            \n",
    "        x_now = x_old - gamma_k*sum_grad/N # P-IAG update rule\n",
    "#         x_now = projection(n, N, u, v, x_now)\n",
    "        x_now = projection_Gurobi(n, N, u, v, x_now)\n",
    "            \n",
    "        w_now = x_now[0:n] # slope\n",
    "        b_now = x_now[n] # intercept\n",
    "        xi_now = x_now[n+1:n+N+2] #  variable            \n",
    "\n",
    "        sum_grad += grad_F_i(w_now, b_now, xi_now, ind_i, Lambda, n, N).sum(axis=1).reshape(n+1+N,1) - grad_F_i(w_old, b_old, xi_old, ind_i, Lambda, n, N).sum(axis=1).reshape(n+1+N,1)\n",
    "           \n",
    "            \n",
    "        current_time = time.time()\n",
    "        if current_time > max_time + start_time:\n",
    "            break\n",
    "               \n",
    "        x_old = x_now # update the decision var for the next iteration. \n",
    "\n",
    "        k += 1 # update the iteration counter. \n",
    "        \n",
    "\n",
    "    return function_PSAGA, infeasibility_PSAGA        \n",
    "\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Implementation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "m = 20 # number of agents.\n",
    "\n",
    "r = 0.5 # averaging sequence parameter.\n",
    "\n",
    "# [u,v] = rand_array(n, N) # dataset.\n",
    "# [u,v] = data_MNIST(N) # dataset from MNIST\n",
    "# u \\in \\mathbb{R}^{N \\times n}\n",
    "# v \\in \\mathbb{R}^{N \\times 1}\n",
    "\n",
    "Lambda = 10 # regularizer or 1/penalty in the objective.\n",
    "\n",
    "gamma_0 = 1 # Stepsize parameter sequence.\n",
    "a_gamma = 0.5 # Stepsize sequence parameter.\n",
    "eta_0 = 1 # regularization parameter sequence.\n",
    "b_eta = 0.25  # Regularization sequence parameter. \n",
    "\n",
    "epoch = 200 # number of observations you'll see on the plot. \n",
    "max_time = 200 # total time allowed. \n",
    "epoch_gap = int(epoch/10)\n",
    "\n",
    "\n",
    "# Implement the schemes in the following.\n",
    "\n",
    "#################################################\n",
    "# Case 11: \n",
    "N = 100 # number of constraints.\n",
    "n = 50 # dimension of solution space. \n",
    "[u,v] = rand_array(n, N) # dataset.\n",
    "x_guess = np.random.rand(n+1+N,1)*10 # inintial guess. \n",
    "\n",
    "[function_IRIG_11, infeasibility_IRIG_11] = IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess) \n",
    "[function_PIG_11, infeasibility_PIG_11] = P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PIAG_11, infeasibility_PIAG_11] = P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PSAGA_11, infeasibility_PSAGA_11] = P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess) \n",
    "\n",
    "\n",
    "#################################################\n",
    "# Case 21: \n",
    "N = 200 # number of constraints.\n",
    "n = 50 # dimension of solution space. \n",
    "[u,v] = rand_array(n, N) # dataset.\n",
    "x_guess = np.random.rand(n+1+N,1)*10 # inintial guess. \n",
    "\n",
    "[function_IRIG_21, infeasibility_IRIG_21] = IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess) \n",
    "[function_PIG_21, infeasibility_PIG_21] = P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PIAG_21, infeasibility_PIAG_21] = P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PSAGA_21, infeasibility_PSAGA_21] = P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess) \n",
    "\n",
    "\n",
    "#################################################\n",
    "# Case 12: \n",
    "N = 100 # number of constraints.\n",
    "n = 100 # dimension of solution space. \n",
    "[u,v] = rand_array(n, N) # dataset.\n",
    "x_guess = np.random.rand(n+1+N,1)*10 # inintial guess. \n",
    "\n",
    "[function_IRIG_12, infeasibility_IRIG_12] = IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess) \n",
    "[function_PIG_12, infeasibility_PIG_12] = P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PIAG_12, infeasibility_PIAG_12] = P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PSAGA_12, infeasibility_PSAGA_12] = P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess) \n",
    "\n",
    "\n",
    "#################################################\n",
    "# Case 22: \n",
    "N = 200 # number of constraints.\n",
    "n = 100 # dimension of solution space. \n",
    "[u,v] = rand_array(n, N) # dataset.\n",
    "x_guess = np.random.rand(n+1+N,1)*10 # inintial guess. \n",
    "\n",
    "[function_IRIG_22, infeasibility_IRIG_22] = IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess) \n",
    "[function_PIG_22, infeasibility_PIG_22] = P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PIAG_22, infeasibility_PIAG_22] = P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PSAGA_22, infeasibility_PSAGA_22] = P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess) \n",
    "\n",
    "\n",
    "#################################################\n",
    "# Case 31: \n",
    "N = 500 # number of constraints.\n",
    "n = 50 # dimension of solution space. \n",
    "[u,v] = rand_array(n, N) # dataset.\n",
    "x_guess = np.random.rand(n+1+N,1)*10 # inintial guess. \n",
    "\n",
    "[function_IRIG_31, infeasibility_IRIG_31] = IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess) \n",
    "[function_PIG_31, infeasibility_PIG_31] = P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PIAG_31, infeasibility_PIAG_31] = P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PSAGA_31, infeasibility_PSAGA_31] = P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess) \n",
    "\n",
    "\n",
    "#################################################\n",
    "# Case 32: \n",
    "N = 500 # number of constraints.\n",
    "n = 100 # dimension of solution space. \n",
    "[u,v] = rand_array(n, N) # dataset.\n",
    "x_guess = np.random.rand(n+1+N,1)*10 # inintial guess. \n",
    "\n",
    "[function_IRIG_32, infeasibility_IRIG_32] = IR_IG(N, m, n, r, u, v, Lambda, gamma_0, a_gamma, eta_0, b_eta, epoch, max_time, x_guess) \n",
    "[function_PIG_32, infeasibility_PIG_32] = P_IG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PIAG_32, infeasibility_PIAG_32] = P_IAG(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess)\n",
    "[function_PSAGA_32, infeasibility_PSAGA_32] = P_SAGA(N, m, n, u, v, Lambda, gamma_0, a_gamma, epoch, max_time, x_guess) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_IRIG_11))], np.log10(function_IRIG_11),color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap,label=('pair-IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIG_11))], np.log10(function_PIG_11),color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIAG_11))], np.log10(function_PIAG_11),color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' ,label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PSAGA_11))], np.log10(function_PSAGA_11),color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=55)\n",
    "# plt.ylabel('Suboptimality', fontsize=65)\n",
    "plt.annotate('Suboptimality', xy=(0.12, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.legend(prop={'size': 65})\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"f_11.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_IRIG_21))],np.log10(function_IRIG_21),color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap,label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIG_21))],np.log10(function_PIG_21),color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--', label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIAG_21))],np.log10(function_PIAG_21),color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' ,label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PSAGA_21))],np.log10(function_PSAGA_21),color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=65)\n",
    "# plt.ylabel('Suboptimality', fontsize=65)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Suboptimality', xy=(0.3, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"f_21.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_IRIG_12))],np.log10(function_IRIG_12),color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap,label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIG_12))],np.log10(function_PIG_12),color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIAG_12))],np.log10(function_PIAG_12),color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PSAGA_12))],np.log10(function_PSAGA_12),color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=65)\n",
    "# plt.ylabel('Suboptimality', fontsize=45)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Suboptimality', xy=(0.3, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"f_12.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_IRIG_22))],np.log10(function_IRIG_22),color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap,label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIG_22))],np.log10(function_PIG_22),color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIAG_22))],np.log10(function_PIAG_22),color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PSAGA_22))],np.log10(function_PSAGA_22),color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' ,  label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=45)\n",
    "# plt.ylabel('Suboptimality', fontsize=45)\n",
    "# plt.legend(prop={'size': 65})\n",
    "plt.annotate('Suboptimality', xy=(0.3, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"f_22.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_IRIG_31))], np.log10(function_IRIG_31),color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap,label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIG_31))], np.log10(function_PIG_31),color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIAG_31))], np.log10(function_PIAG_31),color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' ,label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PSAGA_31))], np.log10(function_PSAGA_31),color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=55)\n",
    "# plt.ylabel('Suboptimality', fontsize=65)\n",
    "plt.annotate('Suboptimality', xy=(0.3, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "# plt.legend(prop={'size': 65})\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"f_31.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_IRIG_32))],np.log10(function_IRIG_32),color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap,label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIG_32))],np.log10(function_PIG_32),color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PIAG_32))],np.log10(function_PIAG_32),color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(function_PSAGA_32))],np.log10(function_PSAGA_32),color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=65)\n",
    "# plt.ylabel('Suboptimality', fontsize=45)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Suboptimality', xy=(0.3, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"f_32.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_IRIG_11))],infeasibility_IRIG_11,color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap, label=('pair-IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIG_11))],infeasibility_PIG_11,color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIAG_11))],infeasibility_PIAG_11,color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PSAGA_11))],infeasibility_PSAGA_11,color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' ,  label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=65)\n",
    "# plt.ylabel('infeasibility', fontsize=65)\n",
    "plt.legend(prop={'size': 65})\n",
    "plt.annotate('Infeasibility', xy=(0.15, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "# plt.text(1.5, 10, 'Test', color='red',   bbox=dict(facecolor='none', edgecolor='red'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"infeas_11.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_IRIG_21))],infeasibility_IRIG_21,color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap, label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIG_21))],infeasibility_PIG_21,color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIAG_21))],infeasibility_PIAG_21,color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PSAGA_21))],infeasibility_PSAGA_21,color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=45)\n",
    "# plt.ylabel('infeasibility', fontsize=65)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Infeasibility', xy=(0.37, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"infeas_21.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_IRIG_12))],infeasibility_IRIG_12,color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap, label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIG_12))],infeasibility_PIG_12,color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--', label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIAG_12))],infeasibility_PIAG_12,color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' ,label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PSAGA_12))],infeasibility_PSAGA_12,color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' ,  label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=45)\n",
    "# plt.ylabel('infeasibility', fontsize=65)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Infeasibility', xy=(0.37, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"infeas_12.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_IRIG_22))],infeasibility_IRIG_22,color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap, label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIG_22))],infeasibility_PIG_22,color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIAG_22))],infeasibility_PIAG_22,color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PSAGA_22))],infeasibility_PSAGA_22,color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' , label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=45)\n",
    "# plt.ylabel('infeasibility', fontsize=65)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Infeasibility', xy=(0.37, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"infeas_22.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_IRIG_31))],infeasibility_IRIG_31,color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap, label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIG_31))],infeasibility_PIG_31,color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--',label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIAG_31))],infeasibility_PIAG_31,color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' , label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PSAGA_31))],infeasibility_PSAGA_31,color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' ,  label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=65)\n",
    "# plt.ylabel('infeasibility', fontsize=65)\n",
    "# plt.legend(prop={'size': 65})\n",
    "plt.annotate('Infeasibility', xy=(0.37, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "# plt.text(1.5, 10, 'Test', color='red',   bbox=dict(facecolor='none', edgecolor='red'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"infeas_31.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(23,11))\n",
    "plt.grid(True)\n",
    "plt.rcParams.update({'font.size': 65})\n",
    "\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_IRIG_32))],infeasibility_IRIG_32,color='magenta',marker = '*', markersize=35, markeredgewidth=2,markeredgecolor='black', markerfacecolor='magenta',markevery=epoch_gap, label=('aIR-AG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIG_32))],infeasibility_PIG_32,color='green',marker = 'd', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='green', markevery=epoch_gap, linestyle='--', label=('Proj IG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PIAG_32))],infeasibility_PIAG_32,color='blue',marker = 'D', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='None',markevery=epoch_gap, linestyle='-.' ,label=('Prox IAG'), linewidth=12)\n",
    "plt.plot([i*max_time/epoch for i in range(len(infeasibility_PSAGA_32))],infeasibility_PSAGA_32,color='red',marker = 's', markersize=25, markeredgewidth=2,markeredgecolor='black', markerfacecolor='red',markevery=epoch_gap,linestyle=':' ,  label=('SAGA'), linewidth=12)\n",
    "\n",
    "\n",
    "# plt.xlabel('time (seconds)', fontsize=45)\n",
    "# plt.ylabel('infeasibility', fontsize=65)\n",
    "# plt.legend(prop={'size': 45})\n",
    "plt.annotate('Infeasibility', xy=(0.37, 0.8), xycoords='axes fraction', bbox=dict(facecolor='none', edgecolor='black', boxstyle='round,pad=0.5'))\n",
    "plt.grid()\n",
    "plt.yticks(size = 65)\n",
    "plt.xticks(size = 65)\n",
    "plt.ticklabel_format(useOffset=False, style='plain')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig(\"infeas_32.pdf\",dpi = 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Numerical_Expts_May_2021/Traffic_equilibrium_problem/.ipynb_checkpoints/20210310_Traffic_Equib_code_revised_FY_HDK-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Import Python libraries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "# import math\n",
    "from math import *\n",
    "import random \n",
    "from numpy import linalg as LA\n",
    "import warnings\n",
    "warnings.filterwarnings(\"ignore\", category = UserWarning)\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def map_F(A_F, B_F, b_F, d_F, x):\n",
    "    h = x[0 : len(b_F)]\n",
    "    u = x[len(b_F) : len(b_F) + len(d_F)] \n",
    "    F_1 = A_F @ h + b_F - B_F.T @ u\n",
    "    F_2 = B_F @ h - d_F\n",
    "    output = np.concatenate((F_1, F_2), axis = 0)\n",
    "    return output\n",
    "\n",
    "def func(A_f, b_f, x):\n",
    "    h = x[0 : len(b_f)]\n",
    "    f_val = np.sum(A_f @ h + b_f, axis = 0)\n",
    "    return f_val\n",
    "\n",
    "def grad_f(A_gf,b_gf,d_gf):\n",
    "    grad = np.concatenate((np.sum(A_gf, axis = 1).reshape(len(b_gf), 1), np.zeros([len(d_gf), 1] )), axis = 0)\n",
    "    return grad\n",
    "\n",
    "def projection(x):\n",
    "    x[x < 0] = 0\n",
    "    return x\n",
    "\n",
    "def parameter_seq(gamma_0, eta_0, itera):\n",
    "    gamma_k = gamma_0/sqrt(itera + 1)\n",
    "    eta_k = eta_0/(itera + 1)**0.25\n",
    "    return gamma_k, eta_k\n",
    "\n",
    "def data_b_d_randAvg(b, d, m,agent_sample_size,sigma_b,sigma_d):\n",
    "    b_rand = {}\n",
    "    d_rand = {}\n",
    "    b_1 = np.zeros((len(b), agent_sample_size))\n",
    "    d_1 = np.zeros((len(d), agent_sample_size))\n",
    "    for i in range(m): \n",
    "        for s in range(agent_sample_size):     \n",
    "            for j in range(len(b)):            \n",
    "                b_1[j, s] = np.random.normal(b[j],sigma_b)\n",
    "            for j in range(len(d)):   \n",
    "                d_1[j, s] = np.random.normal(d[j],sigma_d)    \n",
    "            b_rand[i] = np.mean(b_1, axis = 1).reshape(len(b), 1)\n",
    "            d_rand[i] = np.mean(d_1, axis = 1).reshape(len(d), 1) \n",
    "    return b_rand, d_rand \n",
    "\n",
    "def my_GAP(A, B, b, d, x):\n",
    "    map_F_val = map_F(A, B, b, d, x)\n",
    "    x_infeasibility = np.maximum(np.zeros([len(b) + len(d), 1]),-x) \n",
    "    F_infeasibility = np.maximum(np.zeros([len(b) + len(d), 1]),-map_F_val)\n",
    "    xF_infeasibility = x.T@map_F_val\n",
    "    output = x_infeasibility.T@x_infeasibility + F_infeasibility.T@F_infeasibility + abs(xF_infeasibility)\n",
    "    return output[0, 0]\n",
    "\n",
    "def average_func(bar_x_k, x_k, itera):\n",
    "    bar_x_next = (x_k + itera*bar_x_k)/(itera+1)\n",
    "    return bar_x_next\n",
    "\n",
    "def aIR_IG_1(A,B,b_data,d_data,x_guess,gamma_0,eta_0,m,iterations, epoch_size):\n",
    "    func_val = np.zeros(epoch_size + 1)\n",
    "    func_val0 = np.zeros(epoch_size + 1)\n",
    "    func_val1 = np.zeros(epoch_size + 1)\n",
    "    func_val2 = np.zeros(epoch_size + 1)\n",
    "    func_val3 = np.zeros(epoch_size + 1)\n",
    "    func_val4 = np.zeros(epoch_size + 1)\n",
    "    func_val5 = np.zeros(epoch_size + 1)\n",
    "    func_val6 = np.zeros(epoch_size + 1)\n",
    "    func_val7 = np.zeros(epoch_size + 1)\n",
    "    func_val8 = np.zeros(epoch_size + 1)\n",
    "    func_val9 = np.zeros(epoch_size + 1)\n",
    "    \n",
    "    GAP_val = np.zeros(epoch_size + 1)\n",
    "    GAP_val_normal = []\n",
    "    epoch_index = 0\n",
    "\n",
    "    x_new = x_guess\n",
    "    x_old = x_guess\n",
    "    bar_x_old = x_new\n",
    "    b_sum = sum(b_data[i] for i in range(m))\n",
    "    d_sum = sum(d_data[i] for i in range(m))    \n",
    "   \n",
    "    func_val[epoch_index] = func(A, b_sum, x_guess)\n",
    "    func_val0[epoch_index] = func(A/m, b_data[0], x_guess)\n",
    "    func_val1[epoch_index] = func(A/m, b_data[1], x_guess)\n",
    "    func_val2[epoch_index] = func(A/m, b_data[2], x_guess)\n",
    "    func_val3[epoch_index] = func(A/m, b_data[3], x_guess)\n",
    "    func_val4[epoch_index] = func(A/m, b_data[4], x_guess)\n",
    "    func_val5[epoch_index] = func(A/m, b_data[5], x_guess)\n",
    "    func_val6[epoch_index] = func(A/m, b_data[6], x_guess)\n",
    "    func_val7[epoch_index] = func(A/m, b_data[7], x_guess)\n",
    "    func_val8[epoch_index] = func(A/m, b_data[8], x_guess)\n",
    "    func_val9[epoch_index] = func(A/m, b_data[9], x_guess)   \n",
    "    GAP_val[epoch_index] = my_GAP(A, B, b_sum, d_sum, x_guess)\n",
    "    \n",
    "    for k in range(iterations):\n",
    "                \n",
    "        [gamma_k, eta_k] = parameter_seq(gamma_0, eta_0, k)\n",
    "        \n",
    "        for i in range(m):\n",
    "            x_new = projection(x_old - gamma_k*(map_F(A/m, B/m, b_data[i], d_data[i], x_old) + eta_k*grad_f(A/m,b_data[i],d_data[i])))\n",
    "            x_old = x_new\n",
    "        \n",
    "        bar_x_new = average_func(bar_x_old, x_new, k)\n",
    "        bar_x_old = bar_x_new\n",
    "        \n",
    "        GAP_val_normal.append(my_GAP(A, B, b_sum, d_sum, bar_x_new))\n",
    "        \n",
    "        if iterations == 0 or (k % ceil(iterations/epoch_size)) == 0:\n",
    "                        \n",
    "            epoch_index += 1                       \n",
    "\n",
    "            func_val[epoch_index] = func(A, b_sum, bar_x_new)\n",
    "            func_val0[epoch_index] = func(A/m, b_data[0], bar_x_new)\n",
    "            func_val1[epoch_index] = func(A/m, b_data[1], bar_x_new)\n",
    "            func_val2[epoch_index] = func(A/m, b_data[2], bar_x_new)\n",
    "            func_val3[epoch_index] = func(A/m, b_data[3], bar_x_new)\n",
    "            func_val4[epoch_index] = func(A/m, b_data[4], bar_x_new)\n",
    "            func_val5[epoch_index] = func(A/m, b_data[5], bar_x_new)\n",
    "            func_val6[epoch_index] = func(A/m, b_data[6], bar_x_new)\n",
    "            func_val7[epoch_index] = func(A/m, b_data[7], bar_x_new)\n",
    "            func_val8[epoch_index] = func(A/m, b_data[8], bar_x_new)\n",
    "            func_val9[epoch_index] = func(A/m, b_data[9], bar_x_new)   \n",
    "            GAP_val[epoch_index] = my_GAP(A, B, b_sum, d_sum, bar_x_new)\n",
    "        \n",
    "    return func_val, func_val0, func_val1, func_val2, func_val3, func_val4, func_val5, func_val6, func_val7, func_val8, func_val9, GAP_val, GAP_val_normal, x_old"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x21f22a312b0>]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "A0 = np.array([[10, 0, 0, 5, 0],\n",
    "               [0, 15, 0, 0, 5],\n",
    "               [0, 0, 20, 0, 0],\n",
    "               [2, 0, 0 ,20, 0],\n",
    "               [0, 1, 0 ,0 ,25]])\n",
    "\n",
    "w, v = LA.eig(A0)\n",
    "A_mat = A0 - min(w)*np.eye(len(A0))\n",
    "B_mat = np.array([[1,1,1,0,0],[0,0,0,1,1]])\n",
    "b_vec = np.array([[1000],[950],[3000],[1000],[1300]])\n",
    "d_vec = np.array([[210],[120]])\n",
    "\n",
    "iterations = 10**6\n",
    "# cc, dd = 100, 100\n",
    "# x_guess = np.array([[cc,cc,cc,cc,cc,dd,dd]]).T\n",
    "x_guess = np.zeros([7, 1])\n",
    "m = 10\n",
    "agent_sample_size = 100\n",
    "sigma_b, sigma_d = 300, 10\n",
    "b_data, d_data = data_b_d_randAvg(b_vec,d_vec,m,agent_sample_size,sigma_b,sigma_d)\n",
    "gamma_0 = 0.1\n",
    "eta_0 = 0.1\n",
    "epoch_size = 10\n",
    "\n",
    "func_val_1, func_val0_1, func_val1_1, func_val2_1, func_val3_1, func_val4_1, func_val5_1, func_val6_1, func_val7_1, func_val8_1, func_val9_1, GAP_val_1, GAP_val_normal_1, bar_x_N_1 = aIR_IG_1(A_mat,B_mat,b_data,d_data,x_guess,gamma_0,eta_0,m,iterations,epoch_size)\n",
    "\n",
    "plt.figure(0)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val_1, color='darkgoldenrod',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f\")\n",
    "\n",
    "plt.figure(1)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val0_1, color='red',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{0}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val1_1, color='blue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{1}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val2_1, color='magenta',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{2}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val3_1, color='black',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{3}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val4_1, color='yellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{4}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val5_1, color='greenyellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{5}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val6_1, color='darkslateblue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{6}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val7_1, color='peru',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{7}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val8_1, color='gold',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{8}\")\n",
    "plt.plot(range(0,ceil(iterations) + 1, ceil(iterations/(epoch_size))), func_val9_1,color='darkred',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{9}\")\n",
    "\n",
    "plt.figure(2)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), np.log(GAP_val_1), color='green',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"logarithm of GAP\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x21f2484c970>]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "A0 = np.array([[10, 0, 0, 5, 0],\n",
    "               [0, 15, 0, 0, 5],\n",
    "               [0, 0, 20, 0, 0],\n",
    "               [2, 0, 0 ,20, 0],\n",
    "               [0, 1, 0 ,0 ,25]])\n",
    "\n",
    "w, v = LA.eig(A0)\n",
    "A_mat = A0 - min(w)*np.eye(len(A0))\n",
    "B_mat = np.array([[1,1,1,0,0],[0,0,0,1,1]])\n",
    "b_vec = np.array([[1000],[950],[3000],[1000],[1300]])\n",
    "d_vec = np.array([[210],[120]])\n",
    "\n",
    "iterations = 10**6\n",
    "# cc, dd = 100, 100\n",
    "# x_guess = np.array([[cc,cc,cc,cc,cc,dd,dd]]).T\n",
    "x_guess = np.zeros([7, 1])\n",
    "m = 10\n",
    "agent_sample_size = 100\n",
    "sigma_b,sigma_d = 300, 10\n",
    "b_data, d_data = data_b_d_randAvg(b_vec,d_vec,m,agent_sample_size,sigma_b,sigma_d)\n",
    "gamma_0 = 0.1\n",
    "eta_0 = 1\n",
    "epoch_size = 10\n",
    "\n",
    "func_val_2, func_val0_2, func_val1_2, func_val2_2, func_val3_2, func_val4_2, func_val5_2, func_val6_2, func_val7_2, func_val8_2, func_val9_2, GAP_val_2, GAP_val_normal_2, bar_x_N_2 = aIR_IG_1(A_mat,B_mat,b_data,d_data,x_guess,gamma_0,eta_0,m,iterations,epoch_size)\n",
    "\n",
    "plt.figure(0)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val_2, color='darkgoldenrod',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f\")\n",
    "\n",
    "plt.figure(1)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val0_2, color='red',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{0}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val1_2, color='blue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{1}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val2_2, color='magenta',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{2}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val3_2, color='black',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{3}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val4_2, color='yellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{4}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val5_2, color='greenyellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{5}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val6_2, color='darkslateblue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{6}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val7_2, color='peru',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{7}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val8_2, color='gold',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{8}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val9_2, color='darkred',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{9}\")\n",
    "\n",
    "plt.figure(2)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), np.log(GAP_val_2), color='green',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"logarithm of GAP\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x21f2701c220>]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "A0 = np.array([[10, 0, 0, 5, 0],\n",
    "               [0, 15, 0, 0, 5],\n",
    "               [0, 0, 20, 0, 0],\n",
    "               [2, 0, 0 ,20, 0],\n",
    "               [0, 1, 0 ,0 ,25]])\n",
    "\n",
    "w, v = LA.eig(A0)\n",
    "A_mat = A0 - min(w)*np.eye(len(A0))\n",
    "B_mat = np.array([[1,1,1,0,0],[0,0,0,1,1]])\n",
    "b_vec = np.array([[1000],[950],[3000],[1000],[1300]])\n",
    "d_vec = np.array([[210],[120]])\n",
    "\n",
    "iterations = 10**6\n",
    "# cc, dd = 100, 100\n",
    "# x_guess = np.array([[cc,cc,cc,cc,cc,dd,dd]]).T\n",
    "x_guess = np.zeros([7, 1])\n",
    "m = 10\n",
    "agent_sample_size = 100\n",
    "sigma_b,sigma_d = 300, 10\n",
    "b_data, d_data = data_b_d_randAvg(b_vec,d_vec,m,agent_sample_size,sigma_b,sigma_d)\n",
    "gamma_0 = 1\n",
    "eta_0 = 0.1\n",
    "epoch_size = 10\n",
    "\n",
    "func_val_3, func_val0_3, func_val1_3, func_val2_3, func_val3_3, func_val4_3, func_val5_3, func_val6_3, func_val7_3, func_val8_3, func_val9_3, GAP_val_3, GAP_val_normal_3, bar_x_N_3 = aIR_IG_1(A_mat,B_mat,b_data,d_data,x_guess,gamma_0,eta_0,m,iterations,epoch_size)\n",
    "\n",
    "\n",
    "plt.figure(0)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val_3, color='darkgoldenrod',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f\")\n",
    "\n",
    "plt.figure(1)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val0_3, color='red',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{0}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val1_3, color='blue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{1}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val2_3, color='magenta',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{2}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val3_3, color='black',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{3}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val4_3, color='yellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{4}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val5_3, color='greenyellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{5}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val6_3, color='darkslateblue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{6}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val7_3, color='peru',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{7}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val8_3, color='gold',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{8}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val9_3, color='darkred',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{9}\")\n",
    "\n",
    "plt.figure(2)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), np.log(GAP_val_3), color='green',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"logarithm of GAP\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x21f2a8e2820>]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "A0 = np.array([[10, 0, 0, 5, 0],\n",
    "               [0, 15, 0, 0, 5],\n",
    "               [0, 0, 20, 0, 0],\n",
    "               [2, 0, 0 ,20, 0],\n",
    "               [0, 1, 0 ,0 ,25]])\n",
    "\n",
    "w, v = LA.eig(A0)\n",
    "A_mat = A0 - min(w)*np.eye(len(A0))\n",
    "B_mat = np.array([[1,1,1,0,0],[0,0,0,1,1]])\n",
    "b_vec = np.array([[1000],[950],[3000],[1000],[1300]])\n",
    "d_vec = np.array([[210],[120]])\n",
    "\n",
    "iterations = 10**6\n",
    "# cc, dd = 100, 10\n",
    "# x_guess = np.array([[cc,cc,cc,cc,cc,dd,dd]]).T\n",
    "x_guess = np.zeros([7, 1])\n",
    "m = 10\n",
    "agent_sample_size = 100\n",
    "sigma_b,sigma_d = 300, 10\n",
    "b_data, d_data = data_b_d_randAvg(b_vec,d_vec,m,agent_sample_size,sigma_b,sigma_d)\n",
    "gamma_0 = 1\n",
    "eta_0 = 1\n",
    "epoch_size = 10\n",
    "\n",
    "func_val_4, func_val0_4, func_val1_4, func_val2_4, func_val3_4, func_val4_4, func_val5_4, func_val6_4, func_val7_4, func_val8_4, func_val9_4, GAP_val_4, GAP_val_normal_4, bar_x_N_4 = aIR_IG_1(A_mat,B_mat,b_data,d_data,x_guess,gamma_0,eta_0,m,iterations,epoch_size)\n",
    "\n",
    "plt.figure(0)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val_2, color='darkgoldenrod',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f\")\n",
    "\n",
    "plt.figure(1)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val0_2, color='red',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{0}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val1_2, color='blue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{1}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val2_2, color='magenta',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{2}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val3_2, color='black',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{3}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val4_2, color='yellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{4}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val5_2, color='greenyellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{5}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val6_2, color='darkslateblue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{6}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val7_2, color='peru',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{7}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val8_2, color='gold',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{8}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val9_2, color='darkred',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{9}\")\n",
    "\n",
    "plt.figure(2)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), np.log(GAP_val_2), color='green',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"logarithm of GAP\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations // (10000*epoch_size))), np.log(func_val_1), color = 'darkgoldenrod',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "\n",
    "plt.xticks(fontsize = 40) #######\n",
    "\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1Objective_1.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0,iterations//10000 + 1, ceil(iterations // (epoch_size*10000))), np.log(func_val_2), color = 'darkgoldenrod',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1Objective_2.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0,iterations//10000 + 1, ceil(iterations // (10000*epoch_size))), np.log(func_val_3), color = 'darkgoldenrod',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1Objective_3.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0,iterations//10000 + 1, ceil(iterations //(10000*epoch_size))), np.log(func_val_4), color = 'darkgoldenrod',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1Objective_4.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val0_1), color='red',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_1$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val1_1), color = 'blue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_2$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val2_1), color = 'magenta',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_3$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val3_1), color = 'darkgreen',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_4$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val4_1), color = 'darkred',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_5$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val5_1), color = 'greenyellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_6$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val6_1), color = 'darkslateblue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_7$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val7_1), color = 'peru',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_8$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val8_1), color = 'green',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_9$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val9_1), color = 'yellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_{10}$\")\n",
    "\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) \n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.legend(fontsize=30, ncol=2,handleheight=2.4, labelspacing=0.05)\n",
    "plt.savefig(\"1individual_objective_1.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAxQAAAIoCAYAAADwTK3zAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAADjQElEQVR4nOz9eZwkeV3g/7/eEZF3Zp1dfXdPz30wwzEzzCCHDMcAAoKAgDCK+t0Ff+uFK6vr19+6uv5cV0UXZREVxAUW5BIQZVCWQYZ7bgaY6emZvmf6PuvMO+L9+yMisyKzsqoyq6u6rveTR1IZkZ+I+ERl9/T7/YnPIaqKMcYYY4wxxiyEs9wVMMYYY4wxxqxellAYY4wxxhhjFswSCmOMMcYYY8yCWUJhjDHGGGOMWTBLKIwxxhhjjDELZgmFMcYYY4wxZsG8xTiJiFwJPBsYAdLAMeAQ8F1VrS/GNXqoSwK4CngasBkoAJPAWeBhYLeqBhezTsYYY4wxxqxVstB1KETEA34e+E3gilmKnQY+Dvyeqo4t6ELd1WUL8EbgFcCPArk5ip8DPgT8haoe7fE6h4BLFljNv1TVX17gscYYY4wxxqxIC+ryJCKbge8CH2D2ZALCJxa/BvxARJ63kGt1UZc/AY4AfwH8GHMnEwBDwG8Aj4rIHUtRJ2OMMcYYY9aLnrs8icgm4B5mttQfAx4CpoCdwC2AG322E/gXEXmeqv5w4dXt6DI6J0b7gIPAGSAPPBPYEfu8H/iYiORV9W8WuU7GGGOMMcasCz0lFCLiAJ+gNZk4A/wS8BmN9Z+KuiH9BWFXJAjHMnxRRK5X1YkLqvXs7gM+CHxJVY91qP+LgPcB18V2v19EHlTVB3q81r3AT/VQfrzH8xtjjDHGGLPi9fqE4vXAi2Lbk8CLOz11UNXjIvJmoAj8bLR7J/DrwH9bQF3nchfw26p6/1yFVPVrInIrcDdwU7TbAd5N6311o6yqh3o8xhhjjDHGmDWlp0HZInIPcGts16+r6nvmOSYPPAFsiXZNAJeo6vke6zrb+Xeq6pM9HnMN8AjTXbIU2N7pqUbbcYeYfjrzdVW9rbfaGmOMMcYYs7Z0PShbRIYJx0U0TAF/O99xqjrZVq4AvLbb63Zx/p6SieiYPcA3YrsEeMFi1ckYY4wxxpj1opdZnp5HGHg33NPDWIi72rZf18N1l8r327a3LkstjDHGGGOMWcV6SSjaA+7Hejh2d9v27SLidix58bQvuJdYlloYY4wxxhizivWSUAy1bfeyUF172QxwaQ/HL4XL27ZPLkstjDHGGGOMWcV6SSgqbdupHo5Nd9h3bQ/HLyoRyQK3t+3uddrYnSLyERHZIyJjIlIRkWMi8oCIvFdEXh1Ns2uMMcYYY8ya1cu0se2zMm3u4dhOZa/s4fjF9vOEi901HFTVR3s8x6XMfMqyJXrdBPwKsEdEfktVv7CQSm7YsEF37dq1kEMv2NTUFLncfIuOm9XOvue1z77j9cG+5/XBvuf1Ybm+5wcffPCMqo4s5NheEoo9bdu3dCzV2bM77Ovv4fhFIyIbmbkOxp8v0eWuAf5RRP4M+A3tZY5eYNeuXTzwQK8PThbH3XffzW233bYs1zYXj33Pa599x+uDfc/rg33P68Nyfc8icnihx/aSUDwAlAjHPwBcJSI3qupDXRz7lg778h32LSkREeB/A8Ox3XuAv+rhND7wbeDLwMPAUcIpdAcIE4gfA95E6+/2XYS/u99ZWM2NMcYYY4xZmXpd2O5jwB2xXV9V1ZfOc8wLga/ROuUswAdU9Re6vvgiEJHfBX4vtqsOvEBV7+ny+HcC/6CqR+cpdxnwKeDmto9eoqr/Ns+x7wDeAbBp06abPvnJT3ZTtUU3OTlJPn/Rcz5zkdn3vPbZd7w+2Pe8Ptj3vD4s1/f8ohe96EFVbY9du9JrQvFM4CFak4O/BN6pqn6H8k8HvgJs7HC6v1HV/09Ptb0AIvJm4BO01v03VfXdS3S9LPAt4Fmx3feo6o90e46bb75ZrcuTWUr2Pa999h2vD/Y9rw/2Pa8Py9jlacEJRU+zEKnqw8Afte3+JeBBEXmHiDxLRK4WkZeKyPuA+5lOJo61HTe6gPouiIi8GPgorcnE+5cqmQBQ1SLh05wgtvs5IvK0pbqmMcYYY4wxF1svYygafgfYReu4iGcAfzPHMQ8AHwfeE9s3uoBr90xEbgL+EUjGdn+ScBamJaWqj4nIl4BXx3a/FOh1RiljjDHGGGNWpJ7XSYi6Nt0B/GdgootDPgq8BBhs27/kC8mJyNXAvwCF2O4vAW9T1aDzUYvurrbt6y/SdY0xxhhjjFlyC3lCQTT96Z+IyIeAnwFeDlwHjAA14AjwdeDDqnofgIhc1Xaa7y200t0QkZ2E4zfi8+l+E/hJVa0t5bXbHGrbXtD8vsYYY4wxxqxEC0ooGlT1LOEaDn/eRfFbY+/LwCMXcu25iMgmwicDO2K7HwJeraqlpbruLNqvl+lYyhhjjDHGmFXoghKKbonILlpXlf6uqtaX6FoDhGtExFfi3gO8QlXHl+Ka89jQtn12GepgjDHGmFVm6uRJjt97L2cefZSJw4c5cugQtU9+ksIll7DhaU9jy623ktu0abmruaiOPn6Ie+/8Nvt3P8XpU1PU6gEJz2FkY47Lr9vBra96Htuu3rXc1VxU7fc8PjHFl/7nV1fVPV+UhAJ4W9v2h5fiItFUrXcSDhJvOATcrqqnl+KaXWhfJbx9titjjDHGzGM9BZrl8+d57O//ngP3fI8TlSyjTh9TuoNRGWbv+Sy50SkGvncXmz/zT1z2nGdx7VvfSnqwfajq6nLmqRN8+s8+xb7HjkOlRLpeoVAv4wQ+geNy/lyab+07zre+/EOuuHYLb3rXm9mwY/NyV/uCzHbPmXIJr5RZVffc0zoUC7qASB54HNga7RoHtkTTqi7mdZLAPwMvi+0+ATxfVfcv5rV6qFMC2AtcEtv9WlX9p26Ot3UozFKz73nts+94berUotlXyK3J4LpT0JWJBZolL03ZS0Eqs+KDrm6cfuQR7nnvX7H7XJazfgEpTpEqT5KsFqmVSyTSGarJLJV0Hs3mGHYnuG6oyHN+9T8wcv3qnPfloS9/l0/9r38mOD/GQG0cEQHPA9edLuT7UK+jqowm+nAG+3nzr/w4N7686+W9VpT4PW8rnGTr084ycsUE/VunEKeKBknGjuU4va/AsUeHOTqxacnv+ULWobgYTyj+gOlkAuCPlyCZcICP0ZpMnCN8MrEsyUTkV2lNJoqEq4YbY4xZJOup5XottWh2Ix507SycZOtN00GXl/Cp19yWoOvg/RO8+z+8d9UGmqcfeYR//cP38WhxIzI+wdbUD9l6/ZnZA83dGzhZ2c6368OM/uH7eMVv//KqSyoe+vJ3+di7P0tu/CwZJyC3JWDLdacZ2XWe/s2T09/ziTynDw1yfPcIcnKS0qkiH3v3ZwFW3XfduOdhPcZNP7GfLU87DypUigmKY2lqlQSJlEtuQ5mhnRNc/ZKjHH90kAf/9fIVe889JxQi4nU7/kFE3gW8M7ZrNzDnYnIichutQfdhVd01z6X+GnhjbHuCcMzEogz8FpENhDNZfaLb6WZF5A3MXATwf6lqN1PtGmOMmcd66yIxV3DdqUVztQfX8wVd6gvi6qoKuuZSPn+er/zpB/jB6BDD9YM888ee6DLQfJKHv3IVP6juwP3TD/D69/y3VdP96cxTJ/jUez5HbvQ0gyM+191+kC3XnO78PQ+VGNo+ztUvOMTxPSPs/sqlcPo0n3rP59h53aWr5u92454vHXqC577lCRwXxk/maV17OUB9h8pkispkCkTZdPUYr7jiIb7zickVec89d3kSkfcDA4QL1d2lqpUOZW4Efh94VWx3CXihqt4/z/lvo4eEQkT+O/DbsV0B8P8QTlvbi0lVPTPLNXYBBwm7L30E+AdVfXyWslcQrtHx79s+OgDcrKrnu62QdXkyS82+57VnvXSFmau7QKeW64vRXWAptQTXr2gNrqulBLWKTyLlkszUSGVrINoMrs/KVn76N96wqu77zFMnePfb/4ztfY83g67Js1lag642ouSHigQ+fOcTV3Fk/Gp+44PvWlFB11y+85738Y//cohLhvbxnDfv6XjP9Xodz4u1Bcfu+Z5PXcPhc1fwEz+2i+f+x1+++DewAO//xXdz8P7HufKas9z0hj04jnb/PQfCg5+9hif2DHPZs6/mF9//Gxet3hfi/b/4bopnv8vtb/shpYkMtVJiRpkZ33MkkamRKZT4vx+9gdzwjyz6PV/sLk9JwlWy3wJUROQR4EnChGEDcA2ws+2YMvCm+ZKJBbqjbdthYYO+PwL83DxlriTswvUHInKecOrbs8AU0E9471d0OO4M8MpekgljjOnFeuoKs95artdqi+ZcPv0//g8j/fv50bc9NmvQNYMKk2dzJDI1fvRnH+P/ftTj0//j/6yKQHPq5Em+8W9PsHnDcZ5/x6PNe666NcZSU0wlSpS9KnV8PFzS9SS5Wob+Sq55z8//mUepfDzBN/6tyjPeenLFz/509PFD7Pv+Ia6+/CS3vuVxSuPpjvcciOKoRPecju45SyJT49a3PErw0at4/OEUh3/4BNuuDMNPVYWowTz+HlV0Ae8b59BAUaLtQAl3K2jQfK+BAtFnQYA26hAoxw8e5dDePfzkLzzC5FiKaskFAqpunfHUFMVkmbJXxcfHjb7nQj38npN+ovn34MVveoTPfXCIo48fWjENRBc6hiIF3BS9ZnMAeEtjgbs1ZBB4QRflvgHcoapHlrg+xph1aj11hekuuAb1xYLrVRpcH338EEcP7OH1b3+k5X7DQHOSqUR5ZqBZTdMXBV3Voodqmhe96RE+94FBDt7/AzZfvj0KCIMo6AvQQAk0QH1FA58giALG6PNAFfUDgiCAQAlUobE/UIIgaJ5H4/tUCfwAVAkCbQalQaNsdI7GOTVQDtzzECdLRd74th9y/nyaYkU4XTjFZLqIKDjq4tY93MAFR5iSOuPpUY5nRsmVs2yYGCJbz3DL637Ip/56kI//l/ex9bqrpoNjjeoPUX2nA+1GwKwASliu+RnTn4eRcRSbR+drfs70uYi9D2Pr5ntl+rwH9p5iKlHj6p88yImzWYpV4VzhDMX0FCg4gYtbT4KCLzAuPqPpcY5kxsmWcwxNDJOteVz9k4d58C938Bf/8QNs2znd1Uub/9f8QVS11jLz7p/jacmsOp/s2LFRbnzZIYpuktGpPHWnzmjsnt3AxfFTiEIgUHTrlJOjnM6O0lfJsmlqCEoJUrkqz3rho9z36a/wut95+wLqt/gWklB8nnCg8QsIE4rZ7AX+CvgrVS0v4DoryWngd4EXE04Dm52nfJWwy9V7gTt1qafSMsasW2txcN9c1nJw3Qz8fD8MVH2fo48f4sj+Pbz+HY9QHI+1aDp1xtJTzeDaFx9XwxbNbDVNoRy1aE561Pw0L/jJR/jM3wzy9Q9/nqHNw1HQGwbRQRCEAXAwHfQ29jWC4xmBsh+EAXj0vhEwNwLo6X2NIJ7mOcLzxwL3xnmCMEDd9/gJrn3hfqYcj9HxFL5b51zhXEug6dSTiEJdYFwCzmcmIDtOtpxncGIYdzLLwIhyxYsP8Z7f+j9s3T7QjOvmDhDbI9AO24v6Wfj+qSOjPPu1B6l6Hsen4MzwcRDwamkUIVDBbxwegKCIDyLKRKrCRPI4G0Y3sSXn8ayX7ef+zyc4c/rRLu9pjjJLeNzpc8qPvn4vOMo53+fM8EkQxaulmt+R32goUBAcXD+BoJRSRY4mS2wY3cgWV3nuy/bwjc9ezwaOda7fbPVesv2duak6l19znPMncpSSk5wZPAUoiWoSje41iN2z43u4vofrBEwkS0wmj7J9fCOcyXLp9ae55zMPAqs0oVDVO4E7RSQFPJOwG9BmwhWgS8BR4EFVfWIhFVLVu5mz89yM8rsWcp1eqOoU4ZiQ349mlLqKsGvTNsKuTinCgeDngf3AA2sgiTJmTVjLMwCtt64ws7dcV6MuEo3gOsBRZ7rlupwj4Xv4Uy5+kOKFb3yEz/z1IPd/9ssMbxvBr/thgOz71GthMF+v1cMAueY3g2u/Hr73636z5bpeD1upG5+F5wmD5EbA7kdlm0F4EBD42rpPw3KKNBqHCYAjh0d5+u0HmXSSjE7O36I56fiMZSc4npsgW84xMLEBbyrHQE552u2H+IcPf5stm/NMB7htwe1S7ZsRWM++r6yTXHrdKc6dyFNKlTgzEAWa1VTHoEtw8HwvCjSnKCWLbBjdCCczXHHtcb5/11mCJydi9epw/ZbPLr5Epsbl1xzn2Dnh9NAJPN/DURclTBpwApyokiIA0vxb7qkHjs/YyDGSoyNc8/SneOKeTWTq4T1L+EsKzyOE76N9ML0/PG10ftHoWFqObT0uKt9yXOOOprdnO9a5Ap753IOcnhDcy86zNXARdVBq4THEzh8RGveu4Pj4I0+hkwPc9MIJxkczbKyH156uX+weib3vdA/x+2jcd+MPhcTOIbSUbzlXy7Vj7yM37hpl847zpIfHmMiNsUldJHBAGnMdacv5z4+7HDuTwql7eL6L49V4sv8kO8c2kUfIbjrESrHgLk/RYOx7o9e6Ec3ytCd6GWNWqPUwA9BKaa1vtjTX6wT1Ohr9rFdr1CsVapUatWot3K7WqFfrzZ+1WvjTr9Wpx15+zQ/31cMg36/7PPrQAa564T6KjsvoeIr6jJZrD6eeBBV8gQnxGc1McDQbD65TDGQnufb2Q3z0L+9iy5ZCa4Db7KPR2NceAF/Avhnnnn+fumUuv/ZE1y2agkwH18kpSsNFNpyPB9eXwLHx+b7RZgAlAuJoM9AK9yniEO0L3wsalYvKOG3naN/nhLXvdMyOa89Q6C9RcStU+842A02k2gzaJB7gRcG1EAVvTp1g85MMTA4ylA+47c2P4B8YmL5WW4A9/XP63PH7jQeT0591Dpgbv5ewbNt5nelgNX5eEXC3TrD1sjOktczlKqAOvWU4AhKg8hQbJc2Pv+NBghP5Ho6/+K7aMsnA5gmqm8oMqIAGLOieh89QkDQ33bYfXeH3PHD5OSRRhw1F+lSiv+v18M+AE+A6ihNLQDTwODchVOtC1Xdxakk8hCN9p+ivbGDkkrPLdi/tLtZK2cYYc9Gsh7nru+lnXooN7kvVWrvCVCc9qn6a5/3ko3zmb4b44nv+D31DhSiYr1Ov+WFwXw8De7/uh+/rQfQzfO/X/agFHgJtfzX+ZWwE1xf2Gq+Osetppzl7vNBly/V8wfVZeGqsy994FBBGL8eJBdNOgDjgOAFEPxuB+MzyM1+zfibK1VefY3jjBJKbYrzvPAOBg4MDlGIBfuwnABK9D1u29bKDFEp99GcCfuIX78M/lm9JFtqDW3GWsakeGLjuNKlsidrm4oUFmgNnSNayXHHDCUZdf/7DllHfUIlJquFGLJkQAc8JcKJAU6JPAoUgEOqB0xzTgDogPpNU6RsqMbrCg+v+weKi3vPAUJHzK/yec4Uyo43JUdVBREm4YSLREO8k74iSTQbkklCpB0xVAmq1JE7K50lnkktWUBuYJRTGmDVlLcwApEFAvVKhXipRnSpSmihSmixSnixSmixRmSrzrX/+Lte+8AkqjsvoeJKa63O2cI6pltb6FGg4oHGurjA33H6QL3++jy0bM4sS+M98dXHTEgbWjhuELy/AcRvb4c+NzzlNNluhuKlKaeAMm9XFJWy5dqLW3zAImQ6uGz8dARwf3XmY/mIfA7mAV/67B9GjhWZQLW5rYO80A/vlC7IHrjtNMlsmNVhko0r0u/RnbdEMFPxA8JtBV9hEXk+OE9SybNg6zujoXMMfl1970HVBgaZTYaAgjC7LnXQv01fkLHUkSNB4StIp0GxsOQKOq3iujx8INd9BVZHApejWGO4rrvx7LhQ508M9i4DXcs9h90AJHIpuneG+KQKnsVRY409HbLNxzvaKSPuOsISKdCrdVl6nryaxjwU0/lljf6JCJagigYe4dRJeWN+6xk4cO7+PEgRhx6ukpyS8OhOlAL+S4lyqyFUdppZdLiunJsYYc4FWygxAqopfqVAvl6kVS5QmpqKEoER5shS+nypTKZYplypUSlWq5SqVcpVquUa16lMPoB6EwWE0orXldXLyJLc87SynThQoJWOt9bEBjb211u9Ezo63BPDNnx2Ce3FjwX/Hch3OE/tMOnw2n0bLdbC9yPCCW64VzY4itSxbLz3PaGll/zPYe4tmGGgmWgLN1RVcO26NqtZwZgk0G73CmqGjgOcGeG6AHwhV3wmDucCh6tVAXHwv/LPSHiRKFPg1AsJGMDgzGG37cxbrO0+zVtLs7tQaG2oUYHY+vwoE6Sn8mh896VI8VwkAP35Z6fynPfy7BDU/HLyN+ASZSfyR8embpLVeSqz6op3/FrXfX4djtePvpuWoGcc3+PlxahVFHB8hvOdqNIaocx1iuz1FvfC/j43Zo4JMnfrO853Ldz7N7GVkjs+6Ob5tO/zehUqiSFBXxPURR6lA9AuNPc2NqTmAhl36gkAQUfoyAeNUqSPU0l2ttXxRrOz/khpjTA8WbUzBH36UX/iLXwsTglKJ8kSR0vgkpckS5akwKSgXo4SgWKFSqlApV6mUa1RKVWrVOjU/lhAwMyFovvxZ9sdfMyaKU3bdcgzP8dG+ccpDpxjCwRMH163huorrBniu4kbdchyJvRxFnACuOEhfOU9fNuBNv/6dFd/nen20XGuzpVMFxAuDa/E9xPFJRi2a8Q48Myctin4vLniuT60uaOBQSVRQRwkKpQ5BZjzgi72P7WsE3Bp1p9IZEVNr0KhtwXVLYB1rwW0NlMOE1/cD/MBHpBFo0jo7U5eBJqJUvDq6/XzLMTOqPtsp4yNqRXr+TNs+a99uvK+5ddRXiJ6K1SD6RXf1eC98wucRtWYrNSeALemZ9YquKXNtz3E/0dVajmutYey+aT2vxj4HqDvHEImSCWd62tpuaPS78RylHkS/Q8eltmFb5/Kz/IGZfX+DzLK/9bOZ1ZaZ/9kG0vXTJN1ycwrfmX9550hdNLpvBwoZnxpwioHZy19kllAYY9aE+cYUTHrRmIJoBqBkLUmmmiFXzuH5SXQ8SbImPPsn9/D3f72ZP/rZ/04ilcSPeu1E0Wn08udPAlpeMxMCx1W8ZB0v6eOmfLykH24330/vc6P3iZSPGx0z+LSwtd5LFNm24EGcQjk/SaaWXRV9rrtpuW7+qgUQxfUUh7Dluu5L+LkKFa8CjuBnqy0zyjRH9zaD4077YmUbgXYjQI59rvGyRLFDLEDUqGV45rHTb8vJSfy6Im4dHKXcuNHpNuIOv6nYZwIkpgPNqldGt9SmA8ROQfEc+xoB8WyBcUvgOcv5pH1fW0g/7p8k6VaptQSa3bQRzww0Ey6M1ZOUNuyYrv+MQDAeBMe2Y7/a9uBwts+6Lde+LZUnyXo1AtXm2KNGl7VmLtzhWG1uSzNHFNfhqYkkh85vj51r+jyNfUHUhU5jwW9jXxCV11hdVGX6Z9s5p8/ReGIQD6jb94U/b7j6CQaSRXy/8Vlb8B6/x7b7bee4yuNnsjzw6OVRPRv/TZCW88z3PvwdEDt2+j8oQcs5Y/uD6f3EynQqv33HY7z8yipnJ52ZvUEl9orq5NZdkglFfWk+ktNAcFzYUKjy7eP9/Pgsv5OLzRIKY8yacO+n/i/Pum03TkIojbpUpMaJ/Hkm0yVUozEF0fSaKlByfSZz45zOjUdjCoapldIM5Os856V7+N4XYEuW6aSgjThBM+ifDving/9mgjDL59108ZnLymutjwJoiQLl5j+O2nxNT1sZ7XOiejiNMsz4qVFZFSgni+H0rYGPI+A2W65j1Yi3hjd3KOKCulFg3Wy5LsLWYmtwLDIzOG7uk1nLaYdj2gNqEWm2iKoIja4MGp1XG+8bQSTCWP00KbeCv5AWzebjAG2OtThfT3E2Pd2K2zxtW+DbCBzD35c0B9nH92m0LwjCrjbxYLR9nx8/V/RZ4/gwWJs+Z//GQzx7a42JSmNfLKjtUGftdC/Rr6WQVr5+KM/Jo5eF146VazYWRPuC6OSKzPwMCBdnaz1H47NwoTohQKNAW5v1DbS17opG+6bL7br8Yd54XZ0zY97MP89COHtUY7tx7UaPv3hiIrCh3+dTj7g8sS/f/HC6U9N04fZ9rR2fgtmP09mO6/bc4fs99Rpvui7g7FhixliJ+e65UQWJyg/31/jCngrf3/ckK9mDpRIvvEyZKDX+3kf32bjXtn8W0ggpD8RT8CGoRUmgD8mkcve+evsllo0lFMaYVUlVqYyPc3r/kxzff5TvPXAPL/9353nyRD/FVJkz/fOPKUjj4roB9E8wNTjByNQQGiS48fkHKJ5LMiLMmhC43vL2Xe2qtZ7YP+QCjheQwG+21jf+7aokyqgToENT063obT+1+VOn+003k4fpZCa6VMv7xofaCMIX8BIRxn0h4YbdQdx5W65bW8AbSUS85Xq0nmK0ELVctwWQnfYFKgS+4DeC5cAhCKLtaJ8fONPb0eDoQAXfl2ZQHaiDqkTdchqBd2NfdB0NA96hzXt54SVVzk8500F4rG7TQWpbvaOvqLFfBIYLAV94LMuBg5dECYJOJwtRYNtsIdfGnx1tCQ5b90V/1rTDvhnlYsfq3Oct56r82cuVs6Nus6W8+eerh0DTEUUdn//zgzLJqcOz/DlZGU4dqfGWG2Jh92yBZjx5cKM3Qez+CQcuP3Csjhec7qEGrZFsp79VEisjrR/EfoRlHGZqfy70vSNwxw2CSgA44X83nNj32809A0hA0hN+cAxyTnWee2g74ZzlWus7W9kZ+2W2jlTwVEl59JjDtZsDTo+70TTDM6oUO69ODxZywXEgqMJwX50njmY4Nzo5y5UuPksojDErngYBU2fOcmLvYU4cOMapp05x+vg5xiZq1OsK1Sr9V5zFV6GYLHJ64ASu75F0XDI5n2w6fKWT0bgCV6PAO2o5BlQCVI6SLeUppJVnvfjgso0paHR/UUdRV8N/oFwFJ4heSsUto+pTj2ZHcp2AmkBV4/82tf8rNd1aT1trfdWrEmyOAnjHmTOwb7TUN1rTw3/2BD/62fKKd49oBMGzvOq+gx841H2HWt2hHjjU6+F23XfI9j/FM7aMMVGWWCv4dOty473fbCmfDqyD2O9FFfqyAV/em+Pw4V1R8K740awx9eZ5gih50KjFui0wDtuaaQ2Sg7Zg2g/3aYdj4ueZZYC5f6LMMzfDqfHG7zT6JnttxUXxVfm3Q2Xcixpca7MOEH/2Ev5fI8CLB6DnJwMeO+5y3aaAU+Nub4GmTt//SF/A7uMuE8WAS51KSz3a69XyvuNiaq31b98/495mHB9bMG3G8cqxkscPj9W5frMf3nO0TofOLDwzWI0SD1VhpODzyDGHVMljZ2KM9j9Ts93XrBHtEjpc9nj0WJ3rNiunJ4Lp/7bEGkFm5QjihH8nRwrKI0cdEsUEO6Qc+6968wEPjRO2vI//+Zm3/Iyjw5/aobzOXt5xU9z1Q4cbNlcYykCx4oRtM7Pcq6fTfzPUD//CFAZr+Djc9b0+NnUaqLFMLKEwxqwoQb3O+LETHN/3JMcPHOP0kdOcOTnGRNEnqPtQrYavSvSzXgeUS28/CckqmSvPcm1SyaVqeF4wY3rNxj9XM6bX1LCFrJiZIrUYYwpECZwwKZAoCWgkA+IouAHqaLRfw+TBiZ4AOEEz2GpMe6qOEwb60WtMFc8LqPlhQhFAh9b6WdoZoyTCdRQ/aq0/X0tyQjc3g/dZX3WHWhT4hy83TAICiWamEup+ONY8vl0Ppl+1QGP7tPlTtRGQRy+NvcdnMhPwp6+As6POBbdcp9MB/7y3THLq0MK/43lNB6bNzk4Sex/bP/1EJ/aZKMeLyg+POVy3KWrRbNynNC/R/Nk4P83gWtFowOrGvoBHjztUy8oud2pGkBsPbqfrNl2nTtvTCUGnMvHK9UbV4c5HEly7qUoh41OqtTXjNq/b+uc7fv/pRAAIX34kyXbH41L1ozISq2O0pY1AcjoglFjJsGeeNMtMX1kIHwh2+EwlSpJin7VdZ/p6wubUae7+gXDjpgqbMkKpkgCdvaV7xp0LZNI+SRW+9YM0z9F+Lpnc2XLN6dLTCwF2CoIbJZ32gFgbAXTr7yAehItK63nj52qryxN9Ze7//jmes6lENgvligvBdBe39j+H8T9hIgG4SjoZkFDlwe9neWUwzNXjN8zyG1sZdg6c5f7yee77foZXPnuCCXGoVFxUp7Pl+O/NV6He+H04Si5bp5AN+OfvFThVgWuDzEW/h9lYQmHMOnL08UPce+e32b/7KU6fmmJ8Yoov/c+vMrIxx+XX7eDWVz2PbVfvumj1qZfLnDt8hOP7jnDi4DFOHzvL2dMTFCuK1urTyUO1CtUK+AHiBGQHyuS3FckNlcgPF8kNlrjkeYcY1TJp10cCd9bpNRtb802v2V8QzjtK4Ci4Gi1eNp0UNBIEbU8IoqQApzVQjCcD7clBy2c4BO2vRmt8fOKnyRNcPjhBtS6UAqcZoPtRYO8HUPcFX7XZkh9vxW/04Q4U+rM+/7gnyxP7drQG9B2CeqXWti8gUJ+lb+FUzkzV2H08FlyzgJZrwpbrx467FEsBW93izKC/8b4tyJ+tXDP5mxGMd/87aQ/qHI1CWnH51x8medqmKn0ZpVxzWq8RC+rbgzhEECcMulx1+doPUlxGgqfV+qYD2mbw3Aj6poNdp3FGnf58xnHx8s1AMDq2cQ/NfWFQ2SjXPF+snIOwt1DmkeIo996f5ydeMMHEVBh0TQ/MaQ262gPNVNqnkA34wjf7yBSV5wSDXD1+bdffxXJ4VnKUj5WrfPvhFK++ZZIJlHLFizUSzH7PiJJO1Slk4Yv3FfDLwovYSK06cDFvobN4wtqWHT1LBni0MsZXH87x6lsmQQMqNQdRDe+78VSz8Z0LIEEjqyGVCMinA754X56JinC99BG4M6/d4dJz1rWr8gs897X08VDiHEfOJLnz3gIvu2mSbLrG+QkX1GneczOBlrCrqusGDPaFT0z/6f5Bjox5uLkq140NdXP1i8ISCmPWgTNPneDTf/Yp9j1xCgTSKY9CIYVqmUIhxflzJb711d18667dXHHVRt70rjdf0DoM7VSV6sQEpw48xfH9Rzh56ASnj59j9FyRcg2oVduShyoEiuP55IdK5LYWyQ8XyQ+VyA6UOg5ojo8pcJyAVDTGodm/POr73+il3PLTBXHDvvWqQt0tk/cq1Hdmp58QiHRIBLyZSYE4KO7MhEBbE4J6XShXPMrV8FWqJChXPap1j0rdpVJ3KNeESh3KNaFUg3IdSjWl4isnE4/y7lc4zX7mTVHMNd1aL/O21rtewLePVEj6cw1onB4uHCZKGgWcjUXkom1pKxf9dHrc335eUDx1+NIjCa6bpeVapLW1NLzH6YhGopZrR4WvPpJmlyS4xk/jqETBbRggu833YYDrNAPn6LOovNMMrJ0ox4yVaSvnBNMBc6Nc/LrN68frDBwcKHFf6Tz33p/ntS8YZ6LoUCnP3qI5I7jO+BSy8IVv9iEl5QU6xKVT2+f4npdRdCM3ygC7ZYxT4wn+5d4Ct984SW6OoGs60AwYLPgEgfClewucGPdQqXG99KGJlkt0vO5ifzZXoNnexWWQDNekcjxyZgq5r8DLbpwkm65yfiL6rmOD08MTKEiAxO75zvsKPHIGrknl2FjMMF6YowId6rCUZTrJdbznevg9Rxl251Mrg4WAwIc77+vjkTPKNakcm4pZygWPmc9jOrxvTpW79P8//fsRfM1zbTLP3voUcibNp7+e4Eeum+LyLVUCAsoVoVwNG3ocgWQSUunwn5b9x1N867ECUxWXc0GZq/oy7JywhMIYc5E89OXv8qn3f4nAV4YLHjI5AeemoFIhVy7jpk+TT6XI53JovsDBfad59y//JW/+xVcuaMVoVaV45iwn9sXGOxw7x9hElVpNw+ShEkscalVQSKRr4dOGoRL5oTCBSPdVuv7HqkodEcFxAhIJn7pG7edO+DOqXeyItjBMwicWfiAggu9AbWRbS1Lgx2aL9QOoNBOCBKWqR7niUak3kgKHSs2JkgAoRwlBuaaU61D1fQJ8AuoEWo9+lgmo42utra4znaqWp1vrx9xmEjFXa73jTn9HxLrC7D7hUikFXOpNdEgaWucdmk0YfDu4Kjg4OCq4OFEA7eBp4zPBVWf6Z6Nc7KfX2I597qpwKDvF48Uxvn1/jjdELdfVZituty3Xwhe+2YdXVG4LBrl64tI572vJSGsg1j6LamPzWvq4T85zYtzjS1FwnU0tPLi+Rgs4HXpJzLJcwbLsawSah5lCziT51DcGeO61U1y2tYqqT6nitARd6aSSSYUjTA4cT/Gdx3KUSg7npcK1UaDp5zMQS9ro+LPDPmlsdVm+/TNp/Wy2c1X8s7wsu5G/Kx7mwCmXz3x9kB+5borLtlRRgul7DqJ7TimZVDjNxIHjab67O8fZUtiU8bLsJvqLfVySelrn2knr9mx3MNtnnZKl5vfYtqaFNP8vdkx0/LHiOK/I1fjQ1CEOnXL47DeGec61U1y2tYJq456d2PcchPcscOBYinseC+85oQE/lt/EhsoAWwtPBxp/97WtIq37pqdq7vDftpbF/trP03aOlvPHPpeZZzhZzvCy9CaeLB6mhk+16vH1h/v53l6fy7aU2bahxnB/Hc+Fug+nxhMceirFvhNpxophyF7WOg4OL0iP0D80T9Z4EVlCYcwa9tCXv8vH3vtFckkhM3menH+KLdedYeSKCfq3TiFOFQ2SjB3LcXpfgeO7NyDVjZT6BvnYe78IMGdSEdTrjB8/yYlovMOpI6c5c2KUyZKPXwumuyo1k4dwvEM6XyU3XJxOIIaLpLK1nu8vkAA/GUCyxlhQw0374eBaYPq/8Bp73/rPYKOffzgGINz2gzAsPTSV55u7rwoTgZo0E4JSTSnVlYofdvVpTQiK4U/qqPr0RnFRHFE8mX4fdoIKF6hrvHdEIepnft2mKoVs59b6RpeV6Vb7WGjgQCYZkFCXb/0gwxUkuLE80gzeXQQncMKf6jSDfE9bg32vkTTEwqulslWGOSCTnBtP8K/39nH7jZPkL7Dl2knRGiC1BUtzrO/V1fv5Puuk8dt0EJKa5dpUjkNM4ZxOxVo0Kx1bNNNJJZ0Kn+rsP57iu7tzFMsuo1LmumSBTVN95DNbmwNgp/9Hh3fRVoeyrdtte2Suko2gNvrTKBr9nA4+j5emA80aUC0luft7SR56PAq6NtbY0FfHc8OxOGfGPfYcSnDgeJrxYpg1V6mTUJdX5DexodrP5r4rY7/g6eeT8QCxZS2QxoCB2KctZZvB4nTw2F25xpWmzw/KxFQCJ5ng9WzjM5UjuDWPu3/Qx0P7fC7bXGHbSJXhPp+Ep9Tqwtlxlz1PpjlwIsV40aWkPlNujTeltzOc9MiMgNt3YpZrN/a23W+zzPRPbdmO/bc0nilAhz/YbX+pWj4Kt92zPgNJh9cltvCZqSPgJ/i33XkeOJThsk0Vtm2osqHPj75n4cy4y+6jaQ6cjO458BlP1Hhjfjt9SRcnGTA+cqK1Di1vu8lo24+Zvf4zCkrrvtbNcCsoeeQmXV6V2cJnJ47gO5BxXM4HDg8ezfLg0dYz+4FDrT7dj6usdSa0zqtSl9DvJxjaYk8ojDFL7MxTJ/jU+79ETnwGpw5z3SsOsOVp50GFSjFBcSxNrZIgkXLJbSgztHOCq19ylOOPDrL7K5dB8hI+9f4vsfO6S9mwYzP1SoXzTx7l+L6nOH7wGKePnuXc6XGmyorW6zMHS/s+iJLtL5PfXCQ3VCQ/HCYPXrLXYBt8JyBI1iF6BUkfTfh4jiCex7Gqy+WFGlNVaf4rqECp6lCswlRFmKoK1XpjbAGdG6YERvp8PvtEnYf2H+yhhtPBfqKRAERJwHzJgUt8/p6Qow5JdUmoi6cuiSB8n4xe2xIDHCpN8rX707zp+UUmixK11jvNBEJaakdzT2trfT9+SfkRHeTq0qYe7nf639WL9bMg3bVc64zgWmPBddRyncyzpVggmRtpBrrNbkfitG63v5PWfdOfOS0BtdNeJgqim0tYCNPdtGIBdRichgHnkfFxXpmr8MHiYaoEuFWPux/u56EnouB6JAquvXB+grPjHnsOJzhwYjq4rjlhcP3KvhEGyDMymIoC3Xgw3Ahw44HwdHAcD4ynV8DuXL4xl9X0H8Jov8h0EN242emm7eY+71ydgUQs0HSUjOMy7gsPH8nw8JHOA1FVgLSGgWZQ442F7RRSLk5KmNx4vnHRtmbztvb0ZpG5Po8Hnc6MY2cG2vMF4UKtkiA477B5MMNry9v45/FjjAV1akGSc8ezPHA8O/M/VxJO83suUcET4TUD29mQyRJUHWqDWSRzaYd7aCRyM+sqMwLlJRJdpt5/jODsBBsGsry6tIM7zx9lTOvU6knOHcvywLFsx8MDVc65FVxX+PHBHYxkMmjVpb4tizu0c8Z1Fu39Ipyjrkl4MMHmlPCazA7uPHeUceoMu8mOv/8gWmZCVTmvFRwcXpXexRYvSY40cmVixjHLxRIKY9aoT//ZpwiKJXYMP85Nb96L48L4yTyt/5ULUN+hMpmiMpkCUTZdPcaGy7/HPZ+c4NETV/Knv/gXXHPNRs6dK1KuArVah/EOAY4bkBsqkttUao53yA0Ve17ATVF8N0CTPpKqoVHygBvgOoIkEpBKIYkkVUkyqUmqdYeD506xrV84OeYwVQmTiGK1saJv67/7OOGPTmMKQPE85XvHlKzUZgT/0wlC0JYshMc2iEozAfDUJaEeiSgxaCQKybZEofFZUl3cjjO5T0v0j/ExDjM5nuAr93ncfuMkTqP/8QJa62+QPrxs70F+nBP/nzjM+F/LPreLMq37zlTHeHm2yt8VD1NF8UpJ7n4o3nJdjVquabZcP3a4reVa6iRw+bH+jQwFWUYGBmPBsDbft+7zO+yLlWs7prE2R9BIDhqBdPyXF5t+d/oXKi3T8iKCMwoFdXlNegufmTiCRi2aY4HD945m+d7Rtrw4/r3Egus39G8n67nIQIbqhvR04RlfaKPP98z9nco2gmSJ7ZeWc/UepNb7jxOcm2Qk1RpoDnutQVf7f1kCVc75VTxHeM3gDjZmMlB1qW9N427c1vr7kbb3F/rZBZ6rUoHUt7NMpSbZlsjzM9nL+PrYSfaWJhCBjOORcVycqLdiKfAp+XVU4cpsgRf2byLreogTkKpmqdwQIP3e3MFwL59d6PHt74HqUZ/03RmK7iQ7sjl+JnUZ3xjtcM+ESzGUAp9SEN1zpsCPDmwi53o4TkBaM1Ru8GEbK5o/BqmD/aTGzrIjk+NnNne+58YCrMWgxmRQQ1Eu9/p5bmobGXHISZ2h1GUE2y5SEtgFSyiMWYOOPn6IfXuOc/WGJ7j1p/dQmshQKyWoujXGUlNMJUqUvSp1fFxckrUk6UqabDnP6IkCiUydp//0AY5+rI+DT+4gUTlMRutQrYEqXrIedlfaOT3eIdNf7nlwnqL4iQBN1pBkHU36+Ik6jqe4jgPJJJLMQCJJlRRFTVCtCRNTCU6cy3N6IsvJcYfjE/DQ5MOMPccLxxRMSDOJkCh5aO3WGrWeTo/9ayYVG/sCHj3mUCspV7ulMODHbSYDiXgy0HgfhK94suA157DpUaPeMvPlxN4PdtHPvNJVV5gK1yULbCv2M5C5rHNQ37YtIjgSBp6OM93CjhNEAXYQBdVB9D6+f7b39VnLBxKOhUmO1RlKuWHLdfFI9A9wW8u1zDL6pBFca4035LeTTTtIKkF5S+MPhtMW5LcG0BIL8hv72ss2gupmF6Hu+jfNfDnT7+s7TqJ7z7AxmeU1ubBFc2yOFs2GeHD92g072JLK4NRc/GvTOIP9na/bqT6z1bHbsgs4vnpskQPN61dBoFkDHcrQP6GMpibJiscrh7Yz6ld5ojjOk5UpTtXK1IKAhOOwMZHmGalBrsr2MeAmUVHE9Rko59GhDMEWILncdzU3fyPowPQ955jlnlVJiMx9z4MZgpHlvqP5ORkXf2ea7O4ydZ0k5879PQ97Wa6VAa5IDNBHikB8Em6VTe5mkoO7qG0oLfctNVlCYcwadO+d3ybDaW7+yccpTWQoVoSThVOMp4oAiO9APYEECXxHmHICxnMTkJsgW84xMDGEjqa4/Sd/wOc+kiWZnWLnlonwqcNwkXS+Ok8NZlJR6gkfSdYhVUeTdfyEj+uA4zaShyzqpaiSpBp4VKrC+dEUJ88XOD2Z5sSYw4kJ5Vy5TDWYoqbnm+fPOQGf/77H1bdXyWV8yrWwRbo5P74ICWIz62jYrhrGbk4YdCd8Uj784Pt5btUULx1d2JzmnZKBXl5hvQWPBJ54eHh44pFg+n213hjE+SRVFLeU4GsPDfDg4z6Xb6lE/cxrM1rrDzZa66XRFUZ4xcAI/U6SgaFqW7AfTtGoEuBLgO+EDz+i6Zyi13QgLk5jVHjbZ9F7aTkmnI2lMTOWzHFMI0Cvl07hn5tiJJXlx0s7+GKHlutOyUQzuHaF1wztYHM6g1N18bclcXYMtwTwnYL6jtuLWWYOtfMlEmf7SY2e66pFc7bgOlUN8Ab7qV1agsGu/ygvi3UZaCZcatemSd9bZcDPM+ZOEQQwQJJbChu4pW8DQtj1RST6r1r0f+r4OA70+3k8PMrX5pBk72PSLrZu77lhLdyzlyxQHyniXjpM/z5lPFGk7sz+PddKLpXxFKAEXoW0wFY2kivcgH+pTy67ZblvqckSCmPWoP3f288tL3oUJyGcL9U5MngKBZL1JFXfoY4zHXgFYUCdCFzSSZ/UyBje9lEGgzwjgzX+3W/dxeHHNjGcqHd9/UCCsJtSqjHeoU7gBXguiOeFc+ElM4iTpCypcEakqnDmdJaTo3lOT6Q4MSGcmAgYr5Sp6iR1PdNyDYeAjPikopc4SU5Uy3z6gQT/7vk1popKreLhqYtHYyrPaZ3HFChf+GYfZ8vKLeRw3YUnBCB4uNMJQVty0PIz9t51Jeza5YT/aAZOHXX85itww+3xooeTTPAG2cKny0dwoq4wk3Wn2VrfOqCSZvcvMq1dYdIZBzIZ/O2DrQmBEw3rbgnsO3Bprta76K/YuatnfdJfD1uuty9Gy/W1K7/lOsj7+Nv7yU5UumrR7BRcu+qTdfP42/vR3Mpp0ZzNugw0KVDfUaR2tp/k3jEGU/1MeUUqQbW58CbNxRwba92EMx6lnSS5ehavCtUr+wl2BHgs3ew/EsuG2+d0av0M4llz+/QQKTZQ3zFFcGKE1IGzDKdSTLhTlKQSLsgYCBI0JqcOGzpwwu6bGdIUannciuLvGsHZLqQZIce2jtcjVqOZdWqvf2uZ1nvpVK7999JeZrqc4HB26PukDg3BlhE2HDnKhD/GWKJCoEDgIoGDBoo4gh8omijjOMpGP8eQO0xi+Gpcb4DqtSfo49ZZv6eLzRIKY9ag0tRTXHLdaY6PJXmy/ySe7xHUE5Sj/rdIQDbtk0355DIB2VS47TTGFkiAyjmKpRxDI5McPTQMHfIJRVFXCZL1qMtSNFja86fHOySTOMkcvpNiKhrvUCo7nDqd49RYjlMTiTB5GA+Y8qeo6nkCrbVcxRMl6/ikpE6KMIHwJEAUckGKvnqGrYkRvianSY2n+M59fjSmQDk/ETXdNrs1CbOOKbivdXrNXMENnwp0TAQSHZMD13FwHcFx6JgIqFMniH6qU47e+9Qdn5pHtJ6FG7b2O27zJY4bBvtOEhyXWjVJMOowks7y4+XtfHH0GKO9tNY3usJkMnhVl+BSD7km13vA30Ur+2LxE6CD66/lmmEHumzRbA+uvQD6ajn0imEYdpCkO+f1LhaJHtdMzyo1PSdZiiHqO4r4JzaQOnBuZqDpSzPABg0XlpQwuM5qhr5qGGgGl2zE2+6QoEAflzEd5Mkc76F1fjRi750O++Y/z8xzNc5P8/MUQ5xO3Ef6shGCYxMkzj5JRvqpJxwmKVLSIhWtUPPrJFyPFCkykqVADq8WhJMxDFxKdlcfpcRpNvF8tvB84n85Z6tn58+Y8X5mkHxhsmzneOJrZK7YjP/kKMH5fWSdQWqeywSTTOkUZS0TEODgkpYcOclRIE+i7kPg4PRdgXv1AKXkCbbyYrbwwkWr31Lo5yqmkkfJXLYJ+Y6DDu8iPXaY/olTFCkyJRWKTvg9J12PQpAiR4pskCXZtxG3/xKkmkRvCdCUMsj1y31LTZZQGLMGbb38CL6jHOk7jeMnqNYSBFIDUfI5uGxrmVQi6HhsGIuEMwUVM0XykmZgZJLgeA7f07C1L1lHU2GXJfGCcLxDIoGk0jjRYOmSJqjWHCaLHieO5TkzkeXkuMeJcTg5VaMcFKnq6bbpVZWEBFHy4JOMnj64hIuRFfwU/UGBgXqGwVqGAT9DgjBA2tznMJatcogpjpxO8qmvD/Dc62YbUyDR3PXT87jfE5te8/pkH5cUR7iy7ybUrTeD/tZkwCdwSs39vuPje4q6EiYB4oRJQEtSEC2GJ6npJMEJyzWeAgDhv90Jwv9Cz/Kq+JD6VpYpb5Lt2TxvS1/G1xfQFcZxAtJBhsrVPmxdgj+Mi2i1t1yH4ZhLI6iMv5hlO8s2aiOTJE4NIjsLDB8+yaQ/yXiiEi50FjgQOGhAmFA4AYiPCPTXMhTcftytO6CWp76hSJIBNvOC2HWIXQ+mg+bWYH864OycBLQG4S1ras96zGzy7Oox0Ex3DjSvXT2BZpJ+zvMoieEC8iP96Hc24p8/jFM8x5DkwR0E16NarZBMp8CvRwMvwEmM4A5dgjw3iY4EOCTYxHNI0r/ctzWnIW7gGP+GbgxwXzyA852n458/jFc9x6CkGXQL4EZdI9Hwnus10DqSGMLdEN3zxgBlZQXXs0kzzCDXMbrxcTLP3Yjcl8TLXYk7tIPU1Fn6i2NQKVKplUi5GchkcbL9OLlhpJIOH70+F8obzzDIdaQZXu5barKEwpg1aOslpzkiJXyEoOYROBUAkq7wtF1TJLwgHOBLGG8FCkEg1AMnasVXFCGQOuPuFOnNPqPeII6rSGy8gxMNlp4KPKo1YXQ8yYlzBc5MZjgx7nJ8XDlbqlLVKarBcVrbzDVMGJzpbktJ8XFQ3MChP0jT7+cZqKcZrGfp99MzZj4SAdcNX4jHy3IjfKhYpCQBUvb4t4f6eeDxgMu3lNkezV2f8KDmK2fHvJZ53BGoeHUSCK8YHCZZEsa2PwnSnhC44KTbnhq4OI7b2iWoPQmYJ0FoeXXRiDxjEKd/AYM4V0lrfaNbSP3MAMm9YwylBpl0ipSlQtBouQ7c8GkU0BgcLo6S1SwD1ULYcr1jK6ltDkn6GeFmiAL9+QP+6TJhQNzY7pQUtJ+vvdNdd5IMcDz5NTLbNsN3QAerZDq0aFajFs1skCanKbJkSRaiFs2JJNwApdQJNvN8hlZ44LWuA00eJ7NxI/LyJN4Pr0SfLBOUzhL4Y1ArQr2M1AS8LE5iE05mGNmZhhuADJRZeYHmbLq+Z/XD/w6vgXsG2MErGWc/9Y1FvJdk4Ycgx9K47jbcDdsgCVNjo+T7B6AKVIASYYPPDVDPFHHw2MErl/U+2llCYcwaNLL9LA8FFYJKhsCp4grkUgEjA/XmkwmNgi4lmkPeC4N5X6HWmPJIhSnxGepTxtyrqJCk6rtUqsLZsxlOnM9zejLDyXHh+IQyVilTDSap6dmW+ghKOvbEoZE8CEoycOn3Mwz4fc0nD3lNN9tLm+dwwHOnE4jG+Ia0pMg7BVJuiYAqr0vs5LO1J0m4QsZxmao6/ODJLN8/EuslAc3FlRUgG7bgTwQ1fmJoOynPxRnagLt919yB/2xJQhhDLqnlHsTpNEemuITL33mEy9y5sf3TZaa3W8u0bnuxc7kz3vdzJccT3yS7azP+gVGCc/vIOcEsLdcOacl2brm+YYBSKmy5HuHZi//lLKJ4cC3PdRbcorkmg+u1GmhSxMtk4RaQ69K4R7fhntoGY1AZnSQxkId+YCPhGKB8eHydlRlozqWbe6ZO+N/VNXLPSfq4jDezl49CBrxbsjAJHAVOAWPgTXnhvy/9wKU077lOkSpjXMnbSNK3jHcx06IkFCJyJfBsYARIA8eAQ8B3VbX7kZyLU5cEcBXwNGAzUCD8qs4CDwO7VbVzX4+FXa8APB/YDgwT/nF4EviWqpYX6zrG9EL6S1TGHBynRtJVChkfQUgkFFXwRcOF4hoLUDVpGLgDfiAEKL4vlByXrz5yGWcmUhyfEE5M+EzVSlR1grqebrl2+2DppPgkJVzwIRMkwuShnmGwHv7ManJGy63jtCYObtgziIxkyUueguTJOXmyiQSSqlFPFhnNP0Vt0uGybIqfDLbxj8VjjEmdoUQScWYZUyDRmIJ6FU+EnxjewfZ0hkTNJbhe4LrF/mYWT8dBnG6RstRQH9R3wHcJ/LB9vDFrkziQkxyDfj9uFdiyA9nmkmaI7by8JYiPJwXtycFi9qXu1jDP4jjfWNct17yEnls012pwvaYDTcAjG97P1dELOHPoDPld+RnHruRAcy7d3PNsVus9A/RzBVfyNg7wKWpMks6PIFfLrN+zElDmDA4eV/I2+rlimWo+uwUnFCLiAT8P/CbMemenReTjwO+p6thCr9VFXbYAbwReAfwokJuj+DkR+RDwF6p6dI5y813zEuAPgdcBnZbtHBWRTwD/RVXPLfQ6xixEOe3hjvl4bkBfJkADwddw3EDV8fHpnFP7KhTL0lwU7nzRoViDoZzLJ394dsZgaVeUbCx5SEm9ZbD0QD1Lf5Q89NczZJi5qmd74uC64RiHnOTIS568UyAvOdIpF01WqCeL1FNF/ORZJpMuksggyTRTlyju/n5qxfNsSub56cHLuLuxMFTQ/QxAqWqAN9BPbcvyzIbj4OGSxiGJSwqXJA5p3Gi7sT8cxPkA2Us3o4cn0fOHyMOM1vqaXyPhJmYf0Hhj2Fq/kVujgasrl7VcTwfX3bZowtoNrmezpgJNRuZM3ldDoDmf9XjPEN730/gVnuJLnGd31DEyh0cGRQmoU6eEz1TUAHIdO3jliv0zvaCEQkQ2A/8M3DxP0RHg14DXi8hbVfXbC7nePHX5E+Bd0Na5enZDwG8A7xCRX1LVjy/gmq8H/g7mHPE0APwH4DUi8lOq+q1er2PMQj02kSOfniSJiwZCEPXzSaY6JxOHzzqMFoVyLfYf8WiMRTYZcGDcx6VMxoknD7HB0kGagXq++eShvz49WDp+vmbS4IDnRU8ixCUvOfJOgYLkyTpZ0ikHP1mKEocxasmT1KJF7iSRRpIjOIl0OIYhR/goeKtAMED2iSrjMknG630GoMWYXlNwouB/OimYTg5SOM0kIRVLElLN5EG6GUABpBnhPI/ibkgjP5pFvzPQsbW+WquQTKbWRGs9WMs1rI+Wa7BAc60Emt2Y654FF8Vfc/cM4d/ty/kpypzlPI8wzj6mOI6mRqnSR44t9HErg1y/4htAek4oRGQTcA9wSdtHx4CHgClgJ2EbSuNfxp3Av4jI81T1hwuvbkeX0TmZ2AccBM4Q/qf3mcCO2Of9wMdEJK+qf9PtxUTkJcCnaP3dlYF7gZOE9/pspu99G3CniDxHVR/r9jrGXIj7TiV4zRV1psZc/CCau8VRvIRPM2eI/bt8uujg++E+1XBsgkTHDBcCvvmUw05vHC9w6AsyDPhh8jBQz8w7WDreZSkhibDLkpMnLwVyboZESpvJQz15jmryONVkOkoc0kiyHzeRCgeDR8kDhehnjubfNAcXNjpQm3t6zYa5ptd0BhNoUkkzHCUD6bYkoP0JQqqZMITdhZa+O9B6HMQJ1nJtwbUFmqst0OzWbPccUMUhuSbvuSHNMFt4YXM2svHH7+bGLbctb6V61FNCISIO8Alak4kzwC8Bn1FVjZXdAvwFYVckCEOAL4rI9ao6cUG1nt19wAeBL6nqsQ71fxHwPlp7Rr9fRB5U1QfmO3l0T5+m9ff2aeBXVfVkrNzlwIegOU9dH/BP0b1XerwnY3p2/wGXN10jTDYeRgiks0rg6PTUTtHf1qofJhGuC6DhNKMazlfjIeQdl6eeyvLq0WvIB6kZg6U7jXeYHiwdJg55yZPz0rgpv9llqZ48SSlZp5xMh4vcJTJIchDXSyGetCYOeSDLnM8hPQrUNxaRqRTO1RsY3D9KqVpiKlUNZ6yqOWjVI/DDkdiBKIqPA2GCJMMkN1yNd3qI6tMnyTDMZbxpMb+WRbceB3GCBdfrqeUaLNBc7YFmr9rv2awOvT6heD3wotj2JPDiTk8dVPW4iLwZKAI/G+3eCfw68N8WUNe53AX8tqreP1chVf2aiNwK3A3cFO12gHfTel+z+W3CLlMNnwPe0j7IW1X3i8grous0ljG8AvgF4L1dXMeYCyLjwp4jaa7cWOf8lIM6QioZDcCOnkCAIkCpKngCCRw8DVd3ToggqgwUfPYdcembyNMXpKeTBy/stjQ9WDpDXgqxwdJJnGQ9Sh6mqCePMpVUJJmBZBpJFJDkCK6bQJJtyUOBcGqHHhv5UwxSTYzhbU3j7hvE2bWJ/qPjFM5NUPIrTEmVolPBx8fFIR+kZk6vWU3Cc8BPT62oFUhns167woC1XK+nlusGCzSNWbl6TSj+U9v2f52rC5Oqqoj8MvAyYEu0+10i8l5VPd/jtWfz66r6ZLeFVXVSRH4aeITpbkkvFJGtnZ5qNIjIVuDtsV3jwC/ONmOUqpZF5O2EM0s12lX/XxH5G3tKYZbaVZriS9/P8SuvGCM3WKNcdkknw1mdwu5M0/MdlWrCoKaa3ZZEAnCVdDJAgX/5QYornSz9/eFg6azkKEievJMnJ3myyUTLYOl68hyTKac5WJrEAJLcgud6kKL1qUMBSLLgKVYdEqTZQJoNbOBZHORz5PM7ka1u+LzSBd1eJh2bXpPAD9eSWAPTa8L6ba0Ha7leby3XxpiVq+uEQkSGCcdFNEwBfzvfcVEA/7fA70S7CsBrgQ93X805z991MhE7Zo+IfIPppxICvIBwbMRs3kAYDjX8fbyb0yzX+aGIfAV4ebRrM+Gkf1/qtc7G9OJmGeTz5dN8ZU+W19w4DvWAdKqOiM4INctVwRUJEwkJu0SlEgH5dMCd9xWYKAs36gZuSt9IKukQJMtR8jCJnzzNeCoxPd4hMYyT3BYOls7SmjjkocMkT11zSTeTh8YrST8S6wc1waF5p9dsdvlaI9NrwvrtCtNgLdfGGLO8enlC8Txa2xHv6WEsxF1MJxQQTrX64R6uvRS+T2s3p63zlP/xtu2PdXmdjzOdUAC8BksozBK7VIe4vC/NI6ercP8gL3/GKAOFOpN+s79TU80XPDdo/uUezPsEgfDl+/rZfUa5IZfnEs1Q2bafSirZfPIgiY04yXS4enT7YOk8Xa32PJsEuShpGCHFMGk2kKAw72DnbqbXbJkBaA1Mr9mwnrvCGGOMWV69JBTtAXcvMxbtbtu+XURcVfV7OMdia19wb9a202ixvHjTVwWYc7xGzDfbtm/v8jhjFmw42c+LNg7yiTOT7DvjMvGNIf6fV55gsA9AqfpQ8yEIQOtCPqVkUgEicPBEknsez3GmApL0+dGNw3Aug7vjGsTtMFg6R/eTNneQpK+ZPKQZJs1IOBZggedajzMAxVlXGGOMMRdbLwnFUNt2LwvVtZfNELYN7uvhHIvt8rbtubovXUnYWaLhYVWtdnMRVT0kIieBTdGuS0Uko6rLs2qWWReGNgxxXhK8LLWTOyuHGRLlkaMJvDPKpr6A4aySTyu+CkN5GJt0ePR4mn2nUoxVXEr4THh1fmJoG/m0R3Ikg9wq4d/cBY53EIQkA1HiMN1tyW3pSXjh1vOYAmOMMWY59JJQtA8k7iUKSHfYdy3LlFCISJaZTwrmmja2vW3zQI+XPMh0QiHAVYRdroxZEt6lCfrOZNiSrPEq2cWB1F7K1HBrwuGzLofPhuUOnHU4sH+ATDaJCgSqnPMreCK8dng72zMZklWXYKfQy0MDwSXFUCxxGCHNEM6FDKLowXqdAcgYY4xZDr0kFO2zMm3u4dhOZa/s4fjF9vM0e00DcFBVH52jfPvTjKd6vN6Rtu0rsITCLKHKtT4DXxvmXOIE2/wsV6W2cpwJytTCBesQHISzU+DhMKF1Sn4dVbgyU+BHBzaRcz0cJyAdZKhcOnvvxHCmpeFY4rCBFINdr/i8VNbzDEDGGGPMxdRLQrGnbfuWjqU6e3aHff09HL9oRGQjM9fB+PN5Dmuv6+keL9teflnu3awfwS5IpEfYUfc5yCkyuSoDpACPEj4VfKoEnCiCKz7DXoZnpAa5KtvHgJtERRHXZ6CcRwczBCPhecOZllqTh/aZllYamwHIGGOMWVq9JBQPEE6wmIm2rxKRG1X1oS6OfUuHfTNXWlpiIiLA/4aW5sg9wF/Nc2h7Xcs9Xrp9vMRFv3ezvjiZFM41A2S/P86G6gBu4SBC+DQiIQ6QQES5RYd4/sgOynknWjlbUcfHcaDf7yNVz6A7L8VLCldwR1czLRljjDFmfek6oVDVqoh8DrgjtvtPgJfOdZyIvBB4VYePliOo/q/QMh9kHfh5Va3Nc1yubbvXhKK9fPv5mkTkHcA7ADZt2sTdd9/d46UWx+Tk5LJd21y40o4Suuk0w5ktJCZOQqLePlssgUKimsLPge8H+L6iAaTrWYYqQySqQlC4lLPZCWR/nu881U3bgVlp7O/y+mDf8/pg3/P6sBq/515Xyv5T4K1Mz/PyEhF5H/DOTlPAisjTgU/TeV4Y7bBvyYjIm4Hfbdv926p6zwJO12vd28vP2sSrqh8APgBw880362233dbjpRbH3XffzXJd21y4Y8BxvkamsJkjH9lLXuq4aMufvPGSy4CThJTilQv0a4ECeRJ1H8TBGbkC98UDeBtPsJUXs+Vy6zK0Gtnf5fXBvuf1wb7n9WE1fs89dXxW1YeBP2rb/UvAgyLyDhF5lohcLSIvjRKN+4GNUbljbceNLqC+CyIiLwY+Smsg/35VfXeXp5hq2850LDW79vKTPR5vTE+GuAFF0Y0BpXyJ0zUXjUY6OIR/ESaLLiOkGXCG2O5vYbCWxqvWEXcQb+PTcV88gG4MolmQrl/mOzLGGGPMStXrEwoIV7zeReu4iGcAfzPHMQ8Qrhj9nti+0QVcu2cichPwj7SuI/FJ4Fd6OE17QtFpGty5tJe3hMIsqTTDDHIdp6YexU1OUXJquCr4CA6KgzJRdLiONE5NECeDk+jHyQwjO9NwA5CBMmcY5DqbBckYY4wxs+p5apaoa9MdwH8GJro45KPAS4DBtv1zLSS3KETkauBfCNf1bfgS8DZVDXo4VfvCfBt6rMrIPOczZtHt4JWMH63g9Y8hEoCEfe98hLo4TDpJdGcevfJKEpdfh3vLNuQV6XD+tky4crSDx46WYUfGGGOMMa0W8oQCVVXgT0TkQ8DPAC8HriMMnGuE6y58Hfiwqt4HICJXtZ3mewutdDdEZCfwFVqD+W8CP9nFIOx2+9u2d/R4fHv59vMZs+iS9JF4YBfJkSkcaR0/gSjU0tQHBffZM3vw1SlSZYwreZst9maMMcaYOS0ooWhQ1bOEazj8eRfFb429LwOPXMi15yIim4C7aA3kHwJerartU7h2o30Njst6PP7S2HsFnlhAHYzpWWX/OfxkHWdIW2Z5qiukNIXkPLzYEB8loMwZHDyu5G30c8Uy1NoYY4wxq8kFJRTdEpFdtAbV31XV+hJdawD4Mq0rce8BXqGq4ws87V6gyvQ4jGeJSFJVq13U5xJgU2zXIVUtLrAexvSkNPUU5bofpvBZmk8pJsoOg4kUmncQPKpM4DMVDcC+jh280p5MGGOMMaYrFyWhAN7Wtv3hpbiIiGSBOwkHiTccAm5X1V5Xt25S1ZqIfIPpNTdShKt/f7uLw1/Qtv1/F1oPY3qhqtT1DBW3RlJAfcKEQmCs7LItlaQ2UMWnRI6t9HErg1xvA7CNMcYY05MlTyhEJA/8QmzXOPAPS3CdJPB54Lmx3SeAl6rqkUW4xD/RuojfT9NdQvHTHc5jzJIbP3UWyY5R92qknGgplOjH6FiSa6s7SZ96Jjdu+q3lq6QxxhhjVr2eZ3lagD8Atsa2/3ixu/yIiAN8DHhZbPc5wicTizUA+rNAJbb91misxlz1ugG4PbbrJPDVRaqPMXM6sXs/iaGxaEB261qK1XKKfLaPORZtN8YYY4zpSs8JhYh0/VRDRN4FvDO2azcw52JyInKbiGjsdaiLS/018MbY9gThmIlFG/itqseAD8Z29QHvj5KZGUQkHZWPf/4/VLXSqbwxi+3UY4/jDUwhjoazOkXEUShnyAwUkFp+GWtojDHGmLVgIV2e3hsNfP44cFenAFlEbgR+H3hVbHcJ+LkFTNk6JxH578DbY7sCwkXrTkeDwbs1qapn5inzh4RrcDTW1Hg98AkR+VVVba6rISKXAX9H68xW+wgTH2MuivGTe6kM1nCc1hmeKjWHbJAhM9hP0RIKY4wxxlyghSQUScJVst8CVETkEeBJwoRhA3ANsLPtmDLwJlW9/wLqOps72rYdFjbo+yPAz81VQFWPi8gbgX9l+nf3JuA1InIPYZemHYSJhBs7dBx4rT2dMBdTqXSMilPHbVuDYrzkMOhmSAzlcE4WZj+BMcYYY0wXLnRQdgq4KXrN5gDwlsYCd6udqn5VRH4K+BDQH+1OA7fNcshR4KdUdfdFqJ4xAAS+T905S8WtknK15bOxksclbg53qA+OpZaphsYYY4xZKxYyKPvzhIvGzdfavhf4deBpayWZaFDVzxJOTfv3hE9mOhkj7OL0DFX91sWqmzEAZ586QSI/hu/6reOxBcbLLkOpAdKFEQSZ9RzGGGOMMd3o+QmFqt4J3CkiKeCZhAvIbQYyhMH1UeBBVV3QatCqejd0H+Wo6q6FXOdCqeph4A4R6QOeT9jVaQg4RdgF7JuqWl6OuhlzYvc+vJYZnsKnFCJQL2fI9veRSg029xtjjDHGLNSCuzxF4wHujV7rVrT69peWux7GxJ3Z8wTupiJO2wxPiCKVDJnBAimGgLPLVkdjjDHGrA0XYx0KY8xFNnluH2XHnzHDU7HikidDdrA/SiiMMcYYYy7Mkq+UbYy5+MqV41ScWvSEYnr/WMll2MngDmUtoTDGGGPMorAnFMasMfVqDd87T8WLEoqY8bLLiFfAG+rHI7NMNTTGGGPMWmIJhTFrzOmDR0j0jaHOzBmeJsseA6k+0oUNy1Y/Y4wxxqwtllAYs8acfOQJksPjSNuCdiLgl9Jk8n2kEtbdyRhjjDGLwxIKY9aYM/uegFx5xvgJFXArWbIDBZIMLl8FjTHGGLOmWEJhzBozOXaAklPHcYKWLk+TJYeCkyY91E/aBmQbY4wxZpFYQmHMGlOtn6Ts1HAdWp5QjJddht0s7lDGZngyxhhjzKKxhMKYNaQ8VYTEKFWvhrT97R4vhTM8JQYGcUkvTwWNMcYYs+ZYQmHMGnJy72ESA6PQ1t1peoanflKF4eWqnjHGGGPWIEsojFlDTv7wCRJDk4ijINNrUIiAlrOkCgVSnnV3MsYYY8zisYTCmDXk/JNP4GcqOBK0jJ/wFbxqhuxgn42fMMYYY8yi8pa7AsaYxVOcOEzVqeM62tLlaaLs0u+kSVtCYYwxxphFZk8ojFlDqsEpyk4Np32Gp5LDBjeHM5wmZWtQGGOMMWYRWUJhzBoxeX4MSY9TczvM8FT22JAokBgYwiW5PBU0xhhjzJpkCYUxa8TJPQdJDoyCO3OGp2I5SSHVRzpnMzwZY4wxZnFZQmHMGnHykcdJDE8i0j7Dk0I5Q6avj5Rr3Z2MMcYYs7gsoTBmjRg9tpdaoobjaNsMT0KylrYZnowxxhizJGyWJ2PWiNLUU1SdWjjDU6ypYKzoMuBmSA1ZQmGMMcaYxWdPKIxZA4IgoMYZKm40w1PMeMljg5vFGbIZnowxxhiz+CyhMGYNGDt5Fi87Tt2tzxiQPVZ22ZDoI9E/hENi2epojDHGmLXJEgpj1oCTj+0nMTQGzswZnirlJIVMv83wZIwxxpglsShjKETkSuDZwAiQBo4Bh4Dvqmp9Ma5hjJndyd1P4A12nuFJS1lSGwukHBs/YYwxxpjFt+CEQkQ84OeB3wSumKXYaRH5OPB7qjq20Gv1WK+dhMnNLdHPm4FCrMhHVPXnFnjuQ8AlC6zaX6rqLy/wWGPmNHFqH7WhOq6jLc8dKzWHbJAhawOyjTHGGLNEFpRQiMhm4J8Jg/W5jAC/BrxeRN6qqt9eyPW6qM8NwB8SJhCbluIaxqxk5dIRqm4dx9GWLk/jJYdBL01ysGADso0xxhizJHpOKERkE3APM1vqjwEPAVPATsInBG702U7gX0Tkear6w4VXd1aXA69egvMas+L59Tp1OU/FqZFsn+Gp7LLNzeEMp0kysCz1M8YYY8za1lNCISIO8Alak4kzwC8Bn1FVjZXdAvwF8MZoVwH4oohcr6oTF1Tr7lWAI4QJx2K7F/ipHsqPL0EdjOHsk8dJ5MeY8Gok2wZkj5c8np7sI9m3AceWnTHGGGPMEug1wng98KLY9iTw4k5PHVT1uIi8GSgCPxvt3gn8OvDfFlDX+QTAY8B9wP3R6wfAc4GvLcH1yqp6aAnOa0xPTu7ejzc8jkhrdycRqFbS5HJ9pLM2fsIYY4wxS6PXhOI/tW3/17m6MKmqisgvAy8DtkS73yUi71XV8z1eey5fBfpUdar9A2mZQ9OYtef040/gbZrCaZvhCVGknCG9tUBKLKEwxhhjzNLoeh0KERkmHBfRMAX87XzHqepkW7kC8Npur9sNVZ3olEwYsx5MnttP2fVx2mZ4KlYdcpohO9hvA7KNMcYYs2R6WdjueUC8uf+eHsZC3NW2/boermuMmUOlepyyU8OdMcOTy6CbJjGUsyljjTHGGLNkekkotrZtP9bDsbvbtm8XEbdjSWNM16rlCoF3nopbw+kww9OIm0OGsiTpX54KGmOMMWbN6yWhaG/i7GWhuvayGeDSHo43xnRw+tBREoVxfLfe8nSiMcPTULKfVN8wguXvxhhjjFkavSQUlbbtVA/Hpjvsu7aH41einSLyERHZIyJjIlIRkWMi8oCIvFdEXh1Ns2vMkjn5wydIRDM80TbDU72cJpstkE5bdydjjDHGLJ1eZnlqn5Vpcw/Hdip7ZQ/Hr0SXMvMpy5bodRPwK8AeEfktVf3Cxa6cWR/O7n8C2VGKBmRPz/CkAk4lS6a/QFJsQLYxxhhjlk4vLeh72rZv6Viqs2d32LceOnVfA/yjiPyp2Py1ZglMjR6k7PjRlLGx/WWHgqTJDA3YgGxjjDHGLKlenlA8AJQIxz8AXCUiN6rqQ10c+5YO+/I9XHsl8YFvA18GHgaOEk6hO0CYQPwY8CZaf7fvIvzd/c5FrKdZByr1k9Q6zPA0VnIZcjJ4Q1lLKIwxxhizpLpOKFS1KiKfA+6I7f4T4KVzHSciLwRe1eGj1ZhQvAf4B1U9OsvnDwAfE5HfAT4F3Bz77L+IyNdU9d/muoCIvAN4B8CmTZu4++67L7zWCzA5Obls1zbdqZUqVDhF1amSiXV3gnDK2CtIc6x4nlN3P4TM8jDSvue1z77j9cG+5/XBvuf1YTV+z72ulP2nwFuZ7lzxEhF5H/BOVfXbC4vI04FP07p+RYN22LeiqepfdFnuQJRIfQt4Vuyj/w78yDzHfgD4AMDNN9+st91228Iqe4HuvvtuluvapjuHHtrN5MYSZ7wgWhE++islMFn22JAd4vJrn8FlqRfPeg77ntc++47XB/ue1wf7nteH1fg99zQLkao+DPxR2+5fAh4UkXeIyLNE5GoReWmUaNwPbIzKHWs7bnQB9V01VLVI+DQniO1+jog8bZmqZNaYU488QWJ4MpzhKfY3WUTxyxkyuQKplHV3MsYYY8zS6vUJBYTjAHbROi7iGcDfzHHMA8DHCbsMNYwu4Nqriqo+JiJfAl4d2/1S4NFlqpJZQ84d3ktweSWc4UmmH/gFCF41Q6a/z8ZPGGOMMWbJ9bxOQtS16Q7gPwMTXRzyUeAlQPvclSd7vfYqdVfb9vXLUguz5hQnDlGW+owB2RMlhz4nTWbIEgpjjDHGLL2FPKFAVRX4ExH5EPAzwMuB64ARoAYcAb4OfFhV7wMQkavaTvO9hVZ6lTnUtj2yHJUwa4uqUgvOUHFrM6aMHS+7DLtZ3KEsqRl5vDHGGGPM4lpQQtGgqmeBP49e87k19r4MPHIh115FSm3bmY6ljOnB5LkxnMwYVbc2c4anssdOL48zlCdBYZlqaIwxxpj1oucuTwshIrtoXVX6u6pavxjXXgE2tG2fXZZamDXl5J6DJAbGwAlaujshMFlMMJjsI50fRjpOsGaMMcYYs3guSkIBvK1t+8MX6borQfsq4e2zXRnTs1OPxmd4mk4axFG0kiGVK5BKWncnY4wxxiy9JU8oRCQP/EJs1zjwD0t93ZVARBLA69p2f2M56mLWltFje6knqzhO0DLDkx8IiVqG7KANyDbGGGPMxXFBYyi69AfA1tj2H0drNKwHvwpcEtsuAl9bprqYNaQ49RS+U8dpm+FprOgy4KRIWUJhjDHGmIuk5ycUItJ1EiIi7wLeGdu1G3j3PMfcJiIaex3qtY6LTUQ2iMgdItL170tE3sDMRQD/l6p2M9WuMbMKgoAaZyg7NVyH1hmeSi7Dbg53OGMJhTHGGGMuioU8oXiviAwQLlR3l6pW2guIyI3A7wOviu0uAT+nqrWFVHQ+IrIZSHf4aHPbdj4aJD6Dqh6a5fR54GPA74rIR4B/UNXHZ6nHFYRrdPz7to8OAH88y/mN6drY8dMkshNMuXW8eIor4QxPV3p53IE8Hrllq6Mxxhhj1o+FJBRJwlWy3wJUROQR4EnChGEDcA2ws+2YMvAmVb3/Auo6n08CL+yi3BuiVyfzTYlzJWEXrj8QkfOEU9+eBaaAfsJ7v6LDcWeAV6rq+S7qZ8ycTjx2gMTgzBmeRKBYTlBI9ZEubLAZnowxxhhzUVzoGIoUcFP0ms0B4C2NBe7WkEHgBV2U+wZwh6oeWeL6mHXi1GN7SQxNIk7rgnaIQjlDZqhAyrPuTsYYY4y5OBYyy9PngbuAGV2d2uwFfh142hpIJk4Dv0u4+nc3A8qrwFeAHwdus2TCLKaJU3upenUcaZ3hqVp3yPgZMgM2INsYY4wxF0/PTyhU9U7gThFJAc8k7Aa0mXAF6BJwFHhQVZ9YSIVU9W7m73rU6bjbFnK9Ls89RTgm5PejgdlXEXZt2kbY1SkFTADngf3AA6paXqr6mPWtVD6G79RmzPA0XnIYcNOkhvpIYWtQGGOMMebiWHCXp2gw9r3Ra91Q1QDYE72Muaj8eh1fzlF2a+GA7PiUsSWXTW4OZzhtTyiMMcYYc9FcrJWyjTGL4MzhYyTz49TcOtJhhqcNXh5voA+XzLLV0RhjjDHriyUUxqwiJ3fvJzE0hnSY4alSTlHI9JPKDdkMT8YYY4y5aCyhMGYVOf3EXtyBIiLaMiAbUbSUIZXPk3Ktu5MxxhhjLh5LKIxZRSbO7qfi1HHapowtVR3ymiE7aDM8GWOMMebiutB1KIwxF1GlepzArePOmOHJZcBLkRzqI20JhTHGGGMuIntCYcwqUS2VUW+UslPDEVqeUIyXPTa4eWQoRdKmjDXGGGPMRWQJhTGrxOmDR0kVxqm7tQ4zPLkMJwp4/f14NsOTMcYYYy4iSyiMWSVOPvIEieFxpK27kwhUSyny6T7SueHlq6Axxhhj1iVLKIxZJc4c2IsUSjNmeFIBqWRJFfKkHBs/YYwxxpiLyxIKY1aJqdGDlJ1wQHZ8/MRU2aFAmuxgPykbP2GMMcaYi8xmeTJmlajWTlKPpoxtmeGp7DLopkkM5W3KWGOMMcZcdPaEwphVoDg+iaTGqbg1XIfWGZ5KDiNuHhlO2RMKY4wxxlx0llAYswqc3HuYZN8YvlNvSSbCGZ48hpMFEoUBXFLLVkdjjDHGrE+WUBizCoQzPE10mOFJ8UsZMukC6azN8GSMMcaYi88SCmNWgXNP7kezZZy2GZ4CBLeaJd1XIOVYdydjjDHGXHw2KNuYVaA4cRgcH6dthqfJkkOfkyIz1GcDso0xxhizLCyhMGaFU1Vq/kl8t4braMsq2WNllyE3Q2IwbwOyjTHGGLMsrMuTMSvc5NlR3MwEFaeG0/Y3drzsscHNwXDKnlAYY4wxZllYQmHMCndizwFS/WMErj9jhqeJosdQsp9UYQiHxLLV0RhjjDHrlyUUxqxwJx/dS2LDJCJtMzw5ilYypDN5Uhnr7mSMMcaY5WEJhTEr3NixvdRT1WhA9vQMT34geNUM6YECKbHuTsYYY4xZHjYo25gVrlQ8QiD1aMrY6f3jJZcBN0V2oN/GTxhjjDFm2SxKQiEiVwLPBkaANHAMOAR8V1Xri3GNlUpECsDzge3AMHAKeBL4lqqWl7NuZvULgoAaZ6h1mOFpvOwy5GZxh7KWUBhjjDFm2Sw4oRARD/h54DeBK2YpdlpEPg78nqqOLfRaPdZrJ2Fyc0v082agECvyEVX9uUW4ziXAHwKvAzIdioyKyCeA/6Kq5y70emZ9On/sFInsBFNujYwz3d0JCZ9QXOrlkKE0SQaWrY7GGGOMWd8WlFCIyGbgnwmD9bmMAL8GvF5E3qqq317I9bqozw2Ewf2zgU1LcY22670e+Dugf45iA8B/AF4jIj+lqt9a6nqZtefE7v0kB8dRJyAckR0mFSIwWUowkOyLZniy3ovGGGOMWR49RyEisgm4B7ik7aNjwEPAFLCT8AmBG322E/gXEXmeqv5w4dWd1eXAq5fgvDOIyEuAT9H6uysD9wInCe/12Uzf+zbgThF5jqo+djHqaNaO03v24Q3NnOEJUbScIbWxQCpl3Z2MMcYYs3x6muVJRBzgE7QmE2eANwPbVfXHVfWnVPW5wA7gM7FyBeCL0ZiDi6UC7F+sk4nIFuDTtCYTnwZ2qeptqvpmVf0R4Grg67EyfcA/iUhqsepi1oexk/uoebUZMzzV6g4pP0Omv89meDLGGGPMsup12tjXAy+KbU8CL1bVT6uqxguq6nHCROMjsd07gV9fSEW7EACPAv8b+EXCpwR9wL9fxGv8NrSMfv0c8BZVPRkvpKr7gVcQPrVouAL4hUWsi1kHKpVjlJ06rqMtf1vHSg4DTor0YB9JbA0KY4wxxiyfXhOK/9S2/V/n6sIUJRm/DByP7X6XiCx2BPRVoE9Vr1fV/0dV/0pVH1DV6mJdQES2Am+P7RoHflFVg07loxme3k6Y6DT8v/aUwnSrXqvjO+coOzWcti5P42WXYTeHO5SxGZ6MMcYYs6y6TihEZJhwXETDFPC38x2nqpNt5QrAa7u9bjdUdUJVpxbznB28AYgnA3/f/mSiXZRsfSW2azPwkiWom1mDzhw+Sio3TtWth12eGgTGyx4jXh4ZzJCac24AY4wxxpil1csTiufRsqwW96jqRJfH3tW2/boerrtS/Hjb9se6PO7jbduvWYS6mHXg5KP7SAyNgxMgsccTIlAqJSkk86T6BpHm+H9jjDHGmIuvl4Ria9t2LzMW7W7bvl1EVk0UJCIJ4IWxXRXg/i4P/2bb9u2LUimz5p15Yi/ewNSMFbIbMzyl8wVSSevuZIwxxpjl1UtC0R659LJQXXvZDHBpD8cvtyuBZGz74W7HZ6jqIcLpZBsuFZFOC+EZ02Li7EEqbh3HCSDW5alcc8gG0QxPNn7CGGOMMcusl4Si0rbdy+DidId91/Zw/HK7um37QI/HH4y9F+CqC6uOWQ/K1eOUnWj8RHxAdsllwE2RHuq3hMIYY4wxy66XhOJ82/bmHo7tVPbKHo5fbpe3bT/V4/FH2ravuIC6mHWgWiqjiTHKbg3XoWWGp7GyywY3izOYJmVTxhpjjDFmmfWSUOxp276lY6nOnt1h32qamqa9rqd7PL69/Gq6d7MMTh44QrowTs2tI9I2w1PJYyRRwBnKkrQ/SsYYY4xZZr0kFA8Apdj2VSJyY5fHvqXDvnwP115u7XUt93h8qW17Nd27WQYnH3mCxPA4iM6Y4alSTpJPFUjlh5Cel5IxxhhjjFlcXrcFVbUqIp8D7ojt/hPgpXMdJyIvBF7V4aPVFFTn2rZ7TSjay7efr0lE3gG8A2DTpk3cfffdPV5qcUxOTi7btQ3s//rX2XjrBCIBxJ5QqADFNH7WYd/jx3jyzN0XdB37ntc++47XB/ue1wf7nteH1fg9d51QRP4UeCvTQ0RfIiLvA96pqn57YRF5OvBpWie9bNAO+1aLXuveXr7T7yMsqPoB4AMAN998s9522209Xmpx3H333SzXtQ2c+9IXqCfBdbTlOeJUWShIluFtW7jk+hewgW4fEnZm3/PaZ9/x+mDf8/pg3/P6sBq/5576S6jqw8Afte3+JeBBEXmHiDxLRK4WkZdGicb9wMao3LG240YXUN/l0r4Kd6/TvraXn7yAuph1oOKfpOTUZs7wVPYY8FIkBwo2w5MxxhhjVoRen1AA/A6wi9ZxEc8A/maOYx4gXDH6PbF9owu49nJpTyg6TYM7l/byllCYWRXHJpDkOGWnRqJthqfxsssuN4czlLaEwhhjjDErQs8jOqOuTXcA/xmY6OKQjwIvgRnzW57sUHalal+Yb0OPx4/Mcz5jmk7uPUy6b5y667ckE+EMTy7DXgFnMEuCwrLV0RhjjDGmYSFPKFBVBf5ERD4E/AzwcuA6wsC5RrjuwteBD6vqfQAi0r6Y2/cWWullsL9te0ePx7eXbz+fMU0nH9lLYngCJGhJKESUWilNtlAgnRtCZh+KY4wxxhhz0SwooWhQ1bPAn0ev+dwae18GHrmQa19k7WtwXNbj8ZfG3ivwxIVVx6xl557cB5eXw/ETsWeIiuBWs6TzBVKedXcyxhhjzMpwUSaxF5FdtAbV31XV+sW49iLZC1Rj288SkWQ3B4rIJcCm2K5DqlpczMqZtaU4cYiyU48GZE9PEDZRduiTFJnBPhs/YYwxxpgV42KtivW2tu0PX6TrLgpVrQHfiO1K0Xn1705e0Lb9fxelUmZNUlVqwRnKTh1XtHVAdsll0E2THCyQmjEkyRhjjDFmeSx5QiEieeAXYrvGgX9Y6usugX9q2/7pLo9rL9d+HmOaJk6fx8uMU3FrOA7TU8ZKOGXsBjeHDKbsCYUxxhhjVoyL8YTiD4Ctse0/XqVdfj4LVGLbbxWRTbMVBhCRG4DbY7tOAl9dgrqZNeLEngOk+sfxnXrrDE/AeMljOFHAHcjhraqF5o0xxhizlvWcUIhI1wO5ReRdwDtju3YD757nmNtERGOvQ73WcSmo6jHgg7FdfcD7RaTj71BE0lH5+Of/Q1UrncobA3By9z4SwxOIo8T/ZImjBOU06XSedG7YZngyxhhjzIqxkFme3isiA4QL1d3VKUAWkRuB3wdeFdtdAn4uGo+w6ERkM50XnNvctp2PBonPoKqH5rnMHxKuwdHowP564BMi8quq2lxXQ0QuA/6O1pmt9gF/Pc/5zTo3dnQvXFtFpHWFbD8Q3GqGdKFA0rXxE8YYY4xZORaSUCQJV8l+C1ARkUeAJwkThg3ANcDOtmPKwJtU9f4LqOt8Pgm8sItyb4henczZ7Kuqx0XkjcC/Mv27exPwGhG5h7BL0w7CRMKNHToOvNaeTpj5FItHcMTvMMOTS7+bIjPYT9rGTxhjjDFmBbmgdSgIZzu6KXrN5gDwlsYCd6udqn5VRH4K+BDQH+1OA7fNcshR4KdUdfdFqJ5ZxQLfpy5nCdwartM6w9NYNMNTYjBvA7KNMcYYs6IsZFD254G7aB2g3Mle4NeBp62VZKJBVT8LPAP4e8InM52MEXZxeoaqfuti1c2sXuePnSKZHafi1HCF1hmeSi4jbh4ZTpG0KWONMcYYs4L0/IRCVe8E7hSRFPBM4ErCcQoZwuD6KPCgqi5oNWhVvZt5uh7NctxtC7neQqnqYeAOEekDnk/Y1WkIOEXYBeybqlq+mHUyq9uJ3ftJDkwQOH5Lqi8CE6UEQ4kCbl8ej+zyVdIYY4wxps2CuzxF4wHujV7rlqqOA19a7nqY1e/UY/tIDE2GMzzFU2pRtJImNZgnnR2yGZ6MMcYYs6JcrJWyjTHzGD+1n3qyiiOtA7JrvkOyliHTXyDl2PgJY4wxxqwsFzoo2xizSMrlYzhOY4an6f3jJYcBN0VmoJ+UjZ8wxhhjzApjCYUxK0C9WsN3z1F1ajhtXZ7GSy5DbgZvMGczPBljjDFmxbEuT8asAGcOHyOdm6Di1nAdWmd4KnuMuHkYTllCYYwxxpgVxxIKY1aAE4/uJTE0jjpBS3cnEZgsJehPFkj0FfDILF8ljTHGGGM6sITCmBXgzOP7SAxOIdJhhqdyllQmTypjTyeMMcYYs/JYQmHMCjBx/gAVtx4NyJ6e4alcc8gGaTL9faTEEgpjjDHGrDw2KNuYFaBSPYk49WjK2On94yWXASdJZrDPxk8YY4wxZkWyJxTGLLNKsYR6o5SdGm7bDE9jZZdhN4s7mLUpY40xxhizIllCYcwyO7XvSdKFcarNLk/RBwLjJY8Rr2AzPBljjDFmxbKEwphldvLRfSSHJsAJiD+eEFFKpQSFZI5koR+X1DLW0hhjjDGmM0sojFlmZw/sx+kvdpjhCaScJZktkErZ0wljjDHGrEyWUBizzCZHD1Jx6jhO0DLD01TFJU+abH+BlNj4CWOMMcasTDbLkzHLrOqHMzy5TtsMT2WHATdJaqDfxk8YY4wxZsWyJxTGLKOp8+NIapyyW8dxWoZQMF7yGPZyuEMZm+HJGGOMMSuWJRTGLKMTew+T6Zug5tRa16CQcA2KDV4BhmyGJ2OMMcasXJZQGLOMTj+6l8TwBDg6Y4anSjlFPpknVejHIbGMtTTGGGOMmZ0lFMYso3OH90GuNGOGJ0VwK1lS2bzN8GSMMcaYFc0GZRuzjIqTT+I6Pm7bDE+TZYc8KTL9fdbdyRhjjDErmiUUxiwTVaUanEacWusK2cB42WXATZEa7CNpA7KNMcYYs4JZlydjlsn4qbN4mQnKTh3XAWn8bRQYL3ts8HI4Q2l7QmGMMcaYFc0SCmOWyYk9B0n3j1Nz60isuxPAWNFlg5dHBlOkGFieChpjjDHGdGFRujyJyJXAs4ERIA0cAw4B31XV+mJcY4H1ejpwLbAd8IEjwPdVde9y1cmYhlO795EYngiTCREgTCrEUWrlFNlCgVR+0GZ4MsYYY8yKtuCEQkQ84OeB3wSumKXYaRH5OPB7qjq20GstoG7/Hvg14GmzfH4v8Meq+vkez3sIuGSB1fpLVf3lBR5r1qDzR/fhXlvBcVpneApUSFSzpHJ5kkkbP2GMMcaYlW1BXZ5EZDPwXeADzJ5MQPjE4teAH4jI8xZyrR7rNSAi/wx8kFmSicitwOdE5AMiYs2/ZlmUikcoOz6OtM7wNF5y6HNSZG2GJ2OMMcasAj0/oRCRTcA9zGypPwY8BEwBO4FbADf6bCfwLyLyPFX94cKrO2e9XODTwO1tH+0HfggkgGcBW2OfvT36+Y6lqJMxswl8H1/OUnfq4QxPsdR+vOwx4KZIDllCYYwxxpiVr6eEQkQc4BO0JhNngF8CPqOqGiu7BfgL4I3RrgLwRRG5XlUnLqjWnf0BrcnEGPBzwBca9Yp103ofkIzKvV1E7lHVv+vxevcCP9VD+fEez2/WsLNHTpLMTjLu1kg6sUWyBcZLLle5jQHZ1uXJGGOMMStbr08oXg+8KLY9Cby401MHVT0uIm8GisDPRrt3Ar8O/LcF1HVWIrKNsGtVQw24XVXvb6tTHfigiJwBPhf76P8nIn+vquUeLltW1UMLrLJZ504+tp/UwDi+47eMnxCB8aLHhkQeGUrbDE/GGGOMWfF6HUPxn9q2/+tcXZiiJwO/DByP7X6XiCx2s+tvEc4u1fCe9mSirV6fBz4T27UV+IVFrpMxszr12D684QmQoCWhQJSgnCadypPKDSDNXoPGGGOMMStT1wmFiAwTjotomAL+dr7jVHWyrVwBeG231+2iXg7w5tgun7Cr1Xz+Z9v2HYtVJ2PmM37yAH5y5grZNd8hUc+QyhdIeTZ+whhjjDErXy9PKJ5HS+jDPT2Mhbirbft1PVx3Ps8hnE2q4Wuqemy+g1T1HsIB2w03R+M+jFlypcoxys0B2fEZnlwG3BSZgT4bP2GMMcaYVaGXhGJr2/ZjPRy7u2379mhWpsXQPqvTN3s49lux9wK89MKrY8zc6tUa6pyj7NRxpfUJxXjZZdBNkxws2AxPxhhjjFkVekko2qObXhaqay+bAS7t4fi5tK83cV8Px94zz7mMWXSnDx4hlZ+k7NRwOszwtMHNIUMpSyiMMcYYsyr0klBU2rZTPRyb7rDv2h6On8vVbdsHejj24DznmstOEfmIiOwRkTERqYjIMRF5QETeKyKvjsZ3GNPixKP7SA1NoE4wY4aniVKCIa+ADKRJ0r98lTTGGGOM6VIv08aeb9ve3MOxncpe2cPxc7m8bftID8e2l51r1e92lzLzKcuW6HUT8CvAHhH5LVX9Qg/nNWvcmSf24W2d7DjDk5YzpIbypHODyMIWsjfGGGOMuah6iVj2tG3f0rFUZ8/usO+Cm1+jcRi52K4pVS32cIrTi12nNtcA/ygifyrSEjqadWzi/EFq3swZnio1h0yQJl0okHKtu5MxxhhjVodenlA8AJQIxz8AXCUiN6rqQ10c+5YO+/I9XHs27efoZWE6CO9nrvN14gPfBr4MPAwcJZxCd4Awgfgx4E20/m7fFV3rd3qsn1mDKtUT+I4/Y4ansZJLv5OMZniyhMIYY4wxq4OEa891WVjkY7Su1/BVVZ1zZiQReSHwNVqnnAX4gKpe0GJyIrKVMKBvOKqq23s4PgFUY7uqqjrr2BAReSfwD6p6dLYyUbnLgE8BN7d99BJV/bd5jn0H8A6ATZs23fTJT35yruJLZnJyknx+MXI+E1cvV3jqX96D8yOPIvkSXlqb3Z72nUkxcPIqbrj+Fvz8TbjFTUteH/ue1z77jtcH+57XB/ue14fl+p5f9KIXPaiq7bFrV3p5QgHwp8BbmU4OXiIi7wPeqap+e2EReTrwaWYmEwDdZzLd6/Wc7eXn7Jakqt0smIeqHogSqW8Bz4p99N+BH5nn2A8AHwC4+eab9bbbbuvmkovu7rvvZrmuvZY9+f3HmdhQ5aznk2mb4Wmi7HJ1so+Rq7Zz5fZXXJRB2fY9r332Ha8P9j2vD/Y9rw+r8XvuadSnqj4M/FHb7l8CHhSRd4jIs0TkahF5aZRo3A9sjMq1LzY3uoD6tptq2850LDW79vKTF1CXFtFYjjuAILb7OSJiU9OuYyce3UsymuGJthmepkoJBhJ5nP40CfqWr5LGGGOMMT3o9QkFhOMAdtE6LuIZwN/MccwDwMeB98T2jS7g2u3aE4BO09POpb38oiUUAKr6mIh8CXh1bPdLgUcX8zpm9Th7YD/uriLi6IwZnqSSJdmXJ50bQuZ+WGaMMcYYs2L0PC9l1LXpDuA/AxNdHPJR4CXAYNv+k71ee5a6xGd1yolIL08pRtq2e1msr1t3tW1fvwTXMKvE1NhhKk4dEW3521esuOQ0TaZQIOnYgGxjjDHGrB4LmuheQ39CuA7DfwT+FXiScCajcWA38FfArar6s6o6DlzVdprvLbjWrfa3bXc9KBvYMc+5FsOhtu32JMasI5X6ScpOHddRkNgMT2WHATdFeqCP9Izc2xhjjDFm5VpIl6cmVT0L/Hn0ms+tsfdl4JELuXbMHuCG2PZlwN4uj21fmK59rY3F0D41ba/jPMwaMXV+DDc1TtkJ16CId3kaL3tscjK4QzmbMtYYY4wxq8pFWYpXRHbRGrx/V1Xri3T69vEIt3Ys1Vl72d0XWJdONrRtn12Ca5hV4MTjh8j0jVN167jC9KBsgfGSy4iXR4ZSJO0JhTHGGGNWkYuSUABva9v+8CKeu32Mwgt6ODZeVoGvXHh1ZmhfJbx9tiuzTpzcvY/E0CRI+wxPSqmYpJDI4fZnSFBYvkoaY4wxxvRoyRMKEckD8QXsxoF/WMRLfBc4Hdt+UbTg3Xz1eg5weWzXA6p6fBHr1Vg473Vtu7+xmNcwq8e5Q/uRfCmc4Sn2N08RnEqWVCZPKm0zPBljjDFmdbkYTyj+AIgH+H8crdGwKFQ1IFyVusEF3tnFob/etv3xxapTzK8Cl8S2i4Srhpt1qDT1JBWnjuNoyxOKqYpDQVJk+vtI2QxPxhhjjFllek4oRKTrgdwi8i5ag/vdwLvnOeY2EdHY61AXl/ojwoHeDf9RRGZdOlxEfgJ4Y2zXcaLVqWcpv0FE7hCRrn9fIvIGZi4C+L9UtZupds0ao6pUg9OU3TqOtM3wVHIZcJOkB/pJ2fgJY4wxxqwyC3lC8V4R+XsReZWIpDoVEJEbReSLwJ/GdpeAn1PV2kIqOhdVPUrrTFMJ4Csi8tq2enki8nZan2gA/I6qts/GFJcHPgbsEZH/r4hcPVtBEblCRD5I2K0rnnwdAP543psxa9LoiTMkMhPNKWMlPiC77DLsZnEHMzbDkzHGGGNWnYVMG5skXCX7LUBFRB5heg2KDcA1wM62Y8rAm1T1/guo63x+B7iZcCVqgAHgH0VkH/BDwiTjWcC2tuP+VlU/1OU1riTswvUHInKecOrbs8AU0E9471d0OO4M8EpVPd/13Zg15eTjB0n3TzLm1EjEuzwJjJc8RrwCDKcsoTDGGGPMqnNB61AAKeCm6DWbA8BbVPW+C7zWnFS1LiJvJHyS8KrYR1fQOcgH+FvgFxd4yUG6m1HqG8Adqnpkgdcxa8DJ3ftIDI+Do4SPJ8IuTyJKpZwkl83jFXJ4ZJe3osYYY4wxPVpIl6fPE07VWpmn3F7Cgc9PW+pkokFVR1X11cA7mHtNifuA16vq27vsgnUa+F3g64QDq+dTJZyC9seB2yyZMKNHD6CZCiKtC9oFKniVLKlMjlR60GZ4MsYYY8yq0/MTClW9E7gzGj/xTMJuQJsJV4AuAUeBB1X1iYVUSFXvhguLqlT1g8AHReSZwLWE3Zx84Ajw/V7rpqpTwO8Dvx8NzL6K8KnHNsKuTilgAjgP7CecgrY8y+nMOlQuHsF36jhO6xoUE2WHPkmR7u8jJdbdyRhjjDGrz4K7PKlqBbg3eq1Iqvow8PAinzMA9kQvY+bl1+vUOBslFO0zPHn0uymb4ckYY4wxq9bFWinbmHXr3JGTpHMTVNw6rtA6w1PJZYOXxRlM24BsY4wxxqxKllCY/3979x0nyVHef/zzdE/aHO5O0ime4oGEhABJgEWQCCaZZJORQWATHAi2sY0JRmBsA7bJxjZggoniRzICYbKIkkASAqGELkm600Xd3ebZnfD8/uhZXU/f7O703O7Ohu/79erXbfdUdVVPzd52TVc9JQts1y2byfePUEosamcWPaFYm+mBQUV4EhERkeVJHQqRBbb3tk1k14xi5tTNyDanMlGgM9dFtqeLDB3tq6SIiIhIi9ShEFlgw3u2UskdHuGpXDWy5QL5zm7yeT2dEBERkeXpSNehEJE5TEzeQyWo1CI8HZqQPTwe0h/k6ejrJW+akC0iIiLLk55QiCygqeIk1WA/xaBMGFAXMnaoGNIfFsgN9Gr+hIiIiCxb6lCILKC923bQ0T3KZFgiDLw+wlMxw9qwSxGeREREZFlTh0JkAe2+eRP5gRHKQaU2KTs6bgbDExnWZLpgMKc1KERERGTZUodCZAHt++1mMgNjDSM8Vcc7KOS7yXX3EFJoXyVFREREjoA6FCILaGT/NkrZEhZU6/oTk+WAjmqBfFc3+ZyGO4mIiMjypShPIgtoqrQTD8qE5vURniYC+sJahCfNnxAREZFlTE8oRBZIcXQMzw1RTKyQDdGE7IEwT26gl5zmT4iIiMgypg6FyALZvekuOrpHKAYlwoD6CE8TIWvDLmwgrycUIiIisqypQyGyQHbfvIn84CjVoJqI8OSMTGQZyHQrwpOIiIgse+pQiCyQfVu2EPaNYVZNRHgCL3ZQyHeR7+olJNe+SoqIiIgcIXUoRBbI2MFtTIbR/Il4f2J8KqDLCxS6e8hl9XRCREREljdFeRJZAO7OVGUPBJXahOxYhKdihr4gR0ERnkRERGQF0BMKkQUwtv8gQX44mpBtiQhPEyEDYYHsQI86FCIiIrLsqUMhsgB23b6Nzt4RJsMSQQA2/ZtWi/B0VNiDDSrCk4iIiCx/6lCILIA9t2wmNzhK1epXyDZzxiay9GW7sP4cefrbVkcRERGR+aAOhcgC2H/XFqxnHLP6CdmYYZOd5PNd5Lr6CMi2rY4iIiIi80EdCpEFMDZyF5MNVsgeLQb0kKfQ00M+o+FOIiIisvzNS5QnMzsdOB9YBxSAe4BtwNXuXp6PMlqs1znA/YHjgQqwHfiVu98xj2X0AI+olbEG2APcBfzE3YvzVY4sH9VqlZLvmyHCU0hfmKfQ36sF7URERGRFaLlDYWYZ4CXA3wCnzZBsr5l9BrjM3YdaLauFuv0x8FrgrBlevxZ4p7t/5QjKOAn4J+CZQEeDJAfN7HPAm9x9f6vlyPIztGsf2Y4RimGJMPBDzwEt6lCsDzrI9HdrQraIiIisCC0NeTKzY4CrgQ8zc2cCoicWrwV+bWYXtlJWynr1m9kVwEeYoTNR81Dgy2b2YTNLPYjdzH4f+BXwAhp3JgD6gT8huvZHpC1Dlq/dt2+lo2+EqaBMYIcWyTaDofEM6zLdivAkIiIiK0bqJxRmdjRwDXBS4qV7gBuAMeBE4AIgrL12IvBNM7vQ3W9qvbqz1isEvgA8PvHSZuAmIAs8CDg29trLav++PEU5jwUup/69KwLXAruJrvV8Dl37ccA3zOxh7n5rs+XI8rX75k3k1ozgiQhPmDMxkaOnM4rwlKOvbXUUERERmS+pnlCYWQB8jvrOxD7gucDx7v5Ud3+eu/8OcALw/2LpeoCv1+YcLIS3U9+ZGCIajnS6uz/T3X+vVu+XA1OxdC8zs5c2U4CZrSfqtMQ7E18ANrj7Re7+XHd/OLAR+GEsTS/wNTPLp70oWX4O3rMV75jEgvoIT+5GZrKDbL6LfGc/gRaqFxERkRUg7ZCn3wcuju2PAo9x9y+4u8cTuvtOoo7GJ2OHTwT+spWKzsbMjiMaWjWtBDze3b8ar5e7l939I8DzEqf4BzMrNFHUG6BunMqXgee7++54InffDDyR6KnFtNOAVzRRhixz42N3MxmWCZIrZBcDeoI8HT095ENNyBYREZGVIW2H4nWJ/b+fbQhT7Wb+z4GdscN/ZWbzfTf1eqLoUtPe4+6/mKVeX6H+6cmxzHGzb2bHcmiIFMAw8KfuXp2hjGItffz1v9NTipWtUi5TCfZTDMrRhOx4hKeJkP4wT6G/T/MnREREZMVoukNhZmuI5kVMGwM+Olc+dx9NpOsBnt5suU3UKyB6EjKtAryviazvTuy/cI70fwDEOwOfTT6ZSKp1tr4TO3QM8Ngm6ibL1L67dlLoGqEYlKKQsfEITxMZ1oSdhAOdChkrIiIiK0aaJxQXUjeAg2vcfaTJvN9N7D8zRblzeRhRNKlpP3D3e+bK5O7XEE3YnnZebY7ETJ6a2P90k/X7TGL/aU3mk2Vo961bKPSPUArKhMkITxMh6zJd2BpFeBIREZGVI02H4tjEfpqIRbck9h9fi8o0H5JRnX6cIu9PYj8b8LhGiWqhZR8dOzQJzDikao76JOsrK8je2zaTHRzFE/MnMKdULNCV7SLozSvCk4iIiKwYaToUya9U0yxUl0zbAZycIv9skutN/DxF3mvmONe004FcbP9Gd5+aIW0dd99GFE522slmNtPaFbLMDe/ZQiU/RZCI8FSpGplSgVyhm3xHP8Z89adFRERE2itNh2IysZ9mcnGjCEr3T5F/NhsT+1tS5N06x7nmo4xkOQackTK/LBPF4j1MBuVo/kSsQzE0EdIf5Ono7SEfaP6EiIiIrBxpOhQHEvvHpMjbKO3pKfLP5tTE/vYUeZNpZ1r1O1nG3SnKSFOOLGNTE0WqmYMUg1rI2CAW4akY0hfkySvCk4iIiKwwaToUtyX2L2iYqrHzGxw74kHktXkYXbFDY+4+nuIUe5usU/J4Mt98lSPL2N6tO+joHqUYToeMrb0wHeEp00U40KEOhYiIiKwoaToU1wETsf0zzOzBTeZ9foNj3SnKnknyHMWU+ScS+zPVabHKkWVs9y2byfePULJy3RyKKMJThnVhFwwqwpOIiIisLJlmE7r7lJl9mfr1Gt7FDJGRppnZo4GnNHhpPm6quxL7aW/0k+mT51vscjCzlwMvBzj66KO56qqrUhY1P0ZHR9tW9nK16XtXcez5Q2CJtQ7NKY/nCDuybD+4iz23XY+lXlNyYaidVz618eqgdl4d1M6rw3Js56Y7FDX/CryAQ4M5HmtmHwRe4+6VZGIzOwf4AvUBNKd5g2NHKu05k+kb1XNRy3H3DwMfBjjvvPP8oosuSlnU/LjqqqtoV9nL1d6vX4nnqwQBmBnTzT5VDihUO+juG+S4jedyyv0e096KxqidVz618eqgdl4d1M6rw3Js51Rfk7r7jcA7Eof/DLjezF5uZg8ys41m9rhaR+MXwFG1dMnF5g62UN+kscR+2nCsyfSjbS5HlrGp0m6KQYUgqNb9Zg1PBIciPJmGO4mIiMjKkvYJBcCbgQ3Uz4t4IPBfs+S5jmjF6PfEjh1soeyk5I15o/C0s0mmb7ZDsVDlyDI1PjyK5YYohqVayNhDD6WGiiH9YYF8fy95FDJWREREVpbUA7lrQ5teCPwtMNJElv8BHguH3UntbpC2lbrEozp1pVw0bl1if6bF+pLH16YoI005skzt3nQXHd0jTAZlQuPQonbTEZ7CLoJBRXgSERGRlaelmaEeeRfRatd/AfwfcBdRNKNh4BbgP4CHuvuL3X2Ywxdz+2XLta63ObF/fIq8J8xxrpmOJ/PNVzmyTO25eRP5wVHKVqlb1M7MGamFjI0iPOkJhYiIiKwsrQx5uo+73wu8t7bN5aGxn4vAb46k7JjbgLNj+6cAdzSZ9+QG55qpjLhTmjx/o3Ic+G3K/LLE7du6hcyGMSxwot5EbciTQWWig8JAJ2FPniw97aymiIiIyLxblNiVZraB+pvqq929PE+nvzmx/9CGqRpLpr1lhnR3AFOx/QeZWa6ZAszsJODo2KFtKRffk2VgbOguSpkSZo7FfquKpYAuL5Dv7CafH8CaDiQmIiIisjwsVjD8FyX2PzGP5/5uYv+RKfLG0zrwnUaJ3L0E/Ch2KE/j1b/nKgPg203XTpYFd2eqHIvwFOszDE2E9IV5Onp7FeFJREREVqQF71CYWTfwitihYeCL81jE1cDe2P7FZnZsE/V6GHBq7NB17r5zlixfS+xf0mT9kumS55FlbvTeg4T5YYpBmTAR4Wm4mGEgzJMf6NWEbBEREVmRFuMJxduB+A3+O+dzyI+7V4HLY4dC4DVNZP3LxP5n5kj/JWAytv8CMzt6psQAZnY28PjYod3A95qomywjO2/fSmfvCMWgRBgkIzyFrA27sIGCOhQiIiKyIqXuUJhZ0xO5zeyvqL+5vwX4lznyXGRmHtu2NVHUO4gmek/7CzM7b5YyngE8O3ZoJ7XVqWfi7vcAH4kd6gU+ZGYN30MzK9TSx1//Z3efbJRelq89t2wmNzhGNahiFovwFDgj41kGwy4YzCnCk4iIiKxIrTyheL+ZfdbMnmJm+UYJzOzBZvZ14F9jhyeAS2vzEeaVu++gPtJUFviOmT09Ua+Mmb2M+icaAG9294kmivon4EBs//eBzyWfVJjZKUShdOOTvjcB/9lEGbLM7L9zC0HPeNSZqJt0bdhkB7l8F5meDjJ0tauKIiIiIgumlbCxOaJVsp8PTJrZbzi0BsVa4H7AiYk8ReA57v6LI6jrXN4MnAc8rrbfD3zVzDYBNxF1Mh4EHJfI91F3/+9mCnD3nWb2bKLOwvR79xzgaWZ2DdGQphOIOhJhLOsw8HQ9nViZxkfvhrCMWbUuwtNoMaCbPIWuHvK5QUV4EhERkRXpiNahIIp29JDaNpMtwPPd/edHWNas3L1cu9n/NPCU2Eun1bZGPgr8acpyvmdmzwP+G+irHS4AF82QZQfwPHefKSStLGPVSoUy+5gMKoSh1z2gGC6G9AV5Cn29Gu4kIiIiK1YrQ56+QhSqda5v2+8gmvh81kJ3Jqa5+0F3/z3g5cy8pgTAz4Hfd/eXtTIEy92/BDwQ+CzRk5lGhoiGOD3Q3X+StgxZHg7u2ke2I5qQHVgswpNFHYqBsECuv1sTskVERGTFSv2Ewt2/AXyjNn/iXOB04Bigg+jmegdwvbu3tBq0u18FRzY2xN0/AnzEzM4F7k80zKkCbAd+1WrdEmXcCbzQzHqBRxANdRoE9hANAfuxuxdnOYWsALtu20pn7ygjYYlCLMKTGQyNh5wZdmGDivAkIiIiK1fLQ55q8wGurW1LkrvfCNy4wGUMA1cuZBmydO25dRO5NSNUzesiPGHO+ESOvvx0hCd1KERERGRlWqyVskVWpIP3bMU7i5hVYwtQgLsRTkURnrJdHWToaGMtRURERBbOkU7KFlnVJsa2Y0GZIPB4f4KRYkCP5Sl095DP6umEiIiIrFx6QiHSokqpRDm4l2JQIQhiE7KBoWJIf5ino69Xw51ERERkRVOHQqRFe+/cSaFrlGJYIqybPwHDExkGgw4yA4rwJCIiIiubOhQiLdp92xY6+kaZCsoEiQhPw+Mha8MubCCvNShERERkRVOHQqRFe2/dTHZwFLdq1JmIRXgqFvP05rpgIKsnFCIiIrKiqUMh0qKhPVup5qfqw8UClaqRmSqQzXWS6+ompNC+SoqIiIgsMEV5EmnR5NROwvDwCE/DEyG9QZ5CTw+5jIY7iYiIyMqmJxQiLZiaKFIJD1KshYyNR3gavi/CU5+GO4mIiMiKpw6FSAv2bNlOZ/cIxaBEGCQiPBVD1oQdhANd6lCIiIjIiqcOhUgLdt+6mUJ/LcKT1Ud4GhrPsC7TjQ3m1aEQERGRFU8dCpEW7Ll9C9nBUTA/LMJTaSJPV6YT+jIKGSsiIiIrnjoUIi0Y3b+NcraEBfURnkoVI1cpkCt0kevqISTXvkqKiIiILAJFeRJpwWRpF5mgTGD1EZ6GJkL6gjyF7h7yoYY7iYiIyMqnJxQiKY0PjWC5IYpBuTYhOxbhaSJDf5An39+n4U4iIiKyKqhDIZLS7k130dk9SjGcDhlbe2E6wlOmk3CgUxOyRUREZFVQh0Ikpd03b6IwMErJyoQGVvstMnOGJjKsDRXhSURERFYPdShEUtq3ZSvhwFg01Ck2fwKDykSBjlwnQV9WQ55ERERkVdCkbJGUxobuxMISQVA/IbtYCuisFsjnu8h29hCQbV8lRURERBaJnlCIpODuTJX3Ugwr9fMniEV46u0lH2i4k4iIiKwO6lCIpDCy9wCZjiGKQYnAEhGeiiH9YY58f6/mT4iIiMiqoQ6FSAq7bt9KZ+8Ik9MhY6d/gywKGbs27CIc6FCHQkRERFaNeZlDYWbHAhcAxwL9wCSwH7gZuNHdp+ajnJR1Wgc8AlgP9AF7gR3AT919eLHrIyvD7ls3kx8cp2wV8sZ9cygscEbGMwyG3TCQ14RsERERWTVa7lCYmQEvBl4NPGiWpKNm9mngXe6+tdXyUtTrscBlwIXUx+CZVjSzK4C/d/fbUp57G3BSi1X7d3f/8xbzyhKx/86tdNxvHBLzJ8DwYoHCYBThKUd/m2ooIiIisrhaGvJkZkcDVwEfZ/bOBEA38Erg12Z2SSvlNVmnrJl9DPgu0ZOJRp0JgALwbOAGM3vFQtVHVqbxsbuZCqP5E/EIT2OTRjcF8oUucoU+AgVQExERkVUi9V2PmfUB3wHOTrw0Avwc2A10AGcBZ8Re7wY+aWYld7+8terOWKcA+Crw5MRLo8DVwD5gLfDwWj2o1fE/zWzS3T8xn/WRlalaqVDyfRSDCkFQreuyDhdD+sI8hd4e8oGGO4mIiMjq0crXqG+jvjNRAt4EfMDdJ+IJzew84CPAubVDAdFN/PfcfV8LZc/k76nvTFSAtwL/4u7FWH0KwF8TDYmafjrzYTP7jbtfl7LMa4HnpUiveRvL3IF79pDvHKEYlGshY2sRnmoTsgfCvCI8iYiIyKqTqkNhZj1AcpjQH7n7pxqld/frzOxRRDff968d7gf+BPiHdFWdsU7HAn+XOPzHjZ461DoX/2Bm24GP1Q5ngXcBj0lZdNHdt6XMI8vYrtu30dkzyp6gRM64r0tqFq1BcUbYRTDQoQnZIiIisqqknUPxGCAf279+ps7ENHcf4fAb/uTQpCPxaiAX279iriFM7v5x4IrYoYtrk7lFZrT3ljvIrRmlYtX6VbLNGZ3IMhB2wWBOTyhERERkVUnbodiQ2P9Gk/m+RTQ0atqpKcudTbJz8p4m8703sf+HR14VWcn279gGncUowlNsAoVjBJMd5HKdBD05cvS1rY4iIiIiiy1th6Irsb+9mUy1oUbxORP9KcttqDZB/AGxQ0XgJ01m/zHRehnTnmpm4XzUS1amYvEeJsPyYRGeRooBPZYn39lNrtCHoY+RiIiIrB5pOxS7E/sdKfLG0x5IWe5M1lMfHnaTu5dmShxXS7cpdmiQaHE+kcOUp0pU7F4mg/LhEZ4mQvqCPB29vRRMw51ERERkdUnbofhpYv/cZjKZ2Qbqn0rckLLcmSTv3oZS5k+mP+sI6iIr2L4776HQNUoxKBMGXhv2RF2Ep1x/j+ZPiIiIyKqTqkNRW1n6x7FDzzKzdU1kfVVi/zNpyp3FZGI/3zDVzAqJ/fs3TNXYiWb2STO7zcyGzGzSzO4xs+vM7P1m9nu19TFkBdh16xY6ekeZDMuEAfc9oZiO8LQu7MYGCuQU4UlERERWmVZueP8MGKv93AN80cz6Z0pcWx37tbFD1wGfa6HcRpJDp45JmT+Z/vQUeU8GXgRsBHqJIk2tBx5C1IG6ArjZzJ6esk6yBO29bQu5taNUrYpZfYSn8YkcfWGnIjyJiIjIqpS6Q+HuNwFPAfbUDj2K6Mb5jWZ2oZmdZmZnm9nzzOwK4FOxcjYBz3D3ynxUHrgbGI/tH29m65vJWFu/4tjE4fkOz3M/4Ktm9q9m8Wm8stwM7d1KNT+JWX2Ep4obmakCuUIXYU+OHL3tq6SIiIhIG7SyUjbu/kMzOwv4K+AS4Hjg7bNkmQI+CrzB3dPOc5itHiUzu4b6RemeD7y7iezPb3Csu4l8FaK5JN8CbgR2ED2x6SfqQDwJeA717+1fARPAm5s4vyxBxeJOsmEZC6r1EZ4mQnqDWoSnXD/W0kM/ERERkeXL3L21jGbHAK8hunk+ZZakReAdwIfcfW9Lhc1ejz8GPhI7tAc4093vnSXPGuBWIDn/47fuvnGWfK8BvujuO+ao0ynA5cB5iZce6+7fnyPvy4GXAxx99NEP+fznPz9b8gUzOjpKd3cz/auVr1ycZOvX3k/3I25monuMQr6K1bqLdx3MUd5+Eo84/gImN55Kbt8D21vZlNTOK5/aeHVQO68OaufVoV3tfPHFF1/v7sl716a01KEws0uBD3L4uhSzGQfeCfzjPA55wszywFai+QvTrgae4u6Hhac1swGiBfke3uB0t7v7/eapXp1Ea2I8KHb4GndvVG5D5513nl933XXzUZ3UrrrqKi666KK2lL3U3P2bO/j55X/G6Dm3Qcc42bxjtYnZv9nZwYkHN3LhBY/nmPOfwNq65l761M4rn9p4dVA7rw5q59WhXe1sZi13KFKPzzCzVwEfp74z8V3gWURDn3JEw3/OB97GoYnTncBbgS+ZWbaVyjbi7pPAS4B4z+jhwG21eR0PN7PTa/++EbiNQ52JexKnOziP9RoHXghUY4cfVhsqJsvI7ls2U+gfYyqIIjxZLMLT8HjI2kw3NljQhGwRERFZlVJ1KMzsXA6fn/Aqd3+8u3/J3Xe4e8ndh9z9Ond/C3AO8JtY+qcTdSzmjbt/i2j4Vfzm/SiieR0/A35b+/ftteMQdXRemTjVwXmu163AlYnDj5vPMmTh7f3tVnKDo7h5NCk7FuGpWMzTm5mO8KSQsSIiIrL6pH1C8SbqJxt/yN0/OFsGd98OPI1oLsW019WiLM0bd/9ArZytTSS/FngoMJo4nlwJfD58N7H/gAUoQxbQyP6tlHNTmFWJR3gqVYxcqUA230nYlSNLT/sqKSIiItImTXcoanMVnpI4/I5m8rr7VuCzsUNZ4LnNlt0sd/8G0boQlxCtdbEJGCbqzGwGvgQ8A7jQ3e8Azkic4pfzXSdgW2K/mYUAZQmZnNrNZFAmCLwuwtPQREhfUCDf1U0+N4ChyMAiIiKy+qQJG3s69StLb3L3u1Pkvwp4aWz//BR5m+buJaKVuJtZjfuhif2FmAE9kdjvWIAyZIGMHRgmyA9RDCoEgdd1wYeLGfrDHB29fZo/ISIiIqtWmiFPyUXf9jRMNbPkcKK1KfPPq9pCcxfFDo0BNyxAUcnrnDGcrSw9uzbdRWfPKMWgRGgOVpv7bzA8ETIQdpAZ6NL8CREREVm10nQohhP7aULGNkqfnL+w2B4JnBzb/0ItMtN8Sz6JSUaWkiVs7y2bKAxEEZ6CughPztB4yFGZLmxAEZ5ERERk9UrTodiZ2D/DzAoNUzZ2bmJ/ISZAp/G6xP5/z3cBtfC4z0wc/tF8lyMLZ9+WbWT6xyAR4ckMysUCXZlOGMiqQyEiIiKrVtMdCnffR7S69LQOmpxYXbuxviRx+KfNlj3fzOzpwFNjh77j7gtRn1cDJ8X2x4EfLEA5skDGhu6klClFnYnYpOuJUkBHtUA230WmK08m9QM7ERERkZUhbdjYLyX232VmJzdMmUgHnBLbLwLfapTQzC4yM49t2+Y6uZk1PbnczB5F/YTtIvAnc+RZa2YvNLM0UbH+gMOjYH3A3UeaPYe0l7szWdlzKMJT3YTskN4gT6Grh3x2UBGeREREZNVK26F4NzAU2z8KuNbMXmBmYTKxmZ1qZl8AXpt46f3uvjdl2bN5rpn90MxebGZrGiUwsxPM7N+A71E/n+Ov3X3zHOfvBj7NodW3N86U0MxOM7OPAF+kPorWFuCdzVyMLA3De+4l0zFCsdahOLSgXW1CdpCj0Ner4U4iIiKyqqUJG4u7HzCzFwBfA6Y7EOuIvvH/oJn9AthHFF72DOAsOOyr26uBy46gzo0Y8Kja5mZ2B9Hq2ENE0ak20HhBubfPtTBfwulEq22/3cwOEK0Afi9RhKg+4H7AaQ3y7QOe7O4HUpQlbbbr9m109YyyPywTBrEIT8DQRIbjwk7CgU51KERERGRVS9WhAHD3K83smcDHqA+JOgD87hzZ/xd4ibsn12aYT0bUmUkuWhc3CrzK3T9xBOUMEEWKmsuPgBfWVgyXZWTPrZvJD4xRsjJZi0V4CpzhiQzrMl3YYEEhY0VERGRVSzvkCQB3v4Lo6cPbOTz6U1IV+C7wDHd/xgJ9S389cDkw17n3A+8FTk/ZmdgLvAX4IdHE6rlMAd8hmvh9kToTy9O92+4k6JuO8ERdhKfqRIFCphP6M3pCISIiIqta6icU09x9D/Bm4M1mdjrwYKLhT31EN9QHgc3AL9JMRHb3qzh8mNRceW4FnldbrO7+wJnA8URzH8pEi/DdBNzg7pU0566dfwx4G/C22sTsM4iGNh1HdL15YISoQ7MZuM7di2nLkaVlfOwuskEZi8+fAMYmA7opkCt0ke3sINTi5yIiIrKKtdyhiHP3O4A75uNcR1gPB26pbQtVRhW4rbbJClWtVChzL8WwTDD9hKJmaCKkL8hR6O4hlxlQhCcRERFZ1Voa8iSy0t27fTe5zmEmg8SEbIPhiQx9oSI8iYiIiIA6FCIN7b59G529o4eFjLVayNg1YRfBQIc6FCIiIrLqqUMh0sCeWzdTGByjbBXCWIQnzBmZyLAmjCI8FdShEBERkVVOHQqRBg7s2IZ3FaOhTrEIT47hxQ4KuQ6sP0NOIWNFRERklVOHQqSB4sR2psJS/QrZwGgxoNfy5PJdZDo6ySjCk4iIiKxy6lCIJJQmp6jYfiaDChbUR3gansjQF+Qp9PSSDzXcSUREREQdCpGEfXfeQ6F7lGJQIrREhKdiSH8mT6FfEZ5EREREQB0KkcPsunULnX1jsZCx0XEzGBoPWRt2EgwUyGv+hIiIiIg6FCJJe2/bQn5wlIpVCRIRnsYmsgyGXTBY0BMKEREREdShEDnM0J47qXRMQlAf4aniRjhVIJfrxPpCPaEQERERQR0KkcMUJ++JIjxZfYSnkYmQnqBAvtBFttBNSL59lRQRERFZItShEImZHBvHM0NMWoUgqNZFeBoqhvQHuSjCU6DhTiIiIiKgDoVInd2b76arZ5hiUK6tQRGL8DQR0h/myfX3aLiTiIiISI06FCIxu2/dQkffOJNhiTA2f8IMhsdD1oZdtQhPekIhIiIiAupQiNTZe/sWsoOjVHGCAGz6N8SciYkc/WEnDOb1hEJERESkRh0KkZjRA3dSyU1FEZ5iShUjWy6Qy3divaGeUIiIiIjUqEMhUuPuTJZ2MxmWCczrJmQPF0P6ggL5jm5yhV4Csu2rqIiIiMgSog6FSM34wWEsP0zRygRBtS5k7HAxQ1+Yo9DTR970dEJERERkmjoUIjW77riTrp4RimGZMBnhaTxkICyQ6+/W/AkRERGRGHUoRGp237KFQv84U0GZICAW4ckZqkV4skFFeBIRERGJU4dCpGbflq1k+sdwcwI7FOHJDKaKeXoznTCYU4dCREREJEYdCpGa8aG7KGenMKuP8FQsBxQqHeSynQTdITn621NBERERkSUoMx8nMbNjgQuAY4F+YBLYD9wM3OjuU/NRTso6rQMeAawH+oC9wA7gp+4+PI/l9NTKOR5YA+wB7gJ+4u7F+SpHFpa7M1nZw2RQxoJqfYSniZDeIEe+s5tcvo9gfn5tRERERFaElu+MzMyAFwOvBh40S9JRM/s08C5339pqeSnq9VjgMuBC6uL03KdoZlcAf+/utx1BOScB/wQ8E+hokOSgmX0OeJO772+1HFkcQ7v3ke0YoRhUCAI/9MmxKGRsf5ij0NerCE8iIiIiCS0NeTKzo4GrgI8ze2cCoBt4JfBrM7uklfKarFPWzD4GfJfoiUGjzgRAAXg2cIOZvaLFsn4f+BXwAhp3JiB6UvMnRNf9iFbKkcWz67d30tk7SjEsEVp9hKehWoSnbH+35k+IiIiIJKR+QmFmfcB3gLMTL40APwd2E91knwWcEXu9G/ikmZXc/fLWqjtjnQLgq8CTEy+NAlcD+4C1wMNr9aBWx/80s0l3/0SKsh4LXE79e1cEriW69hOB84Gw9tpxwDfM7GHufmvzVyWLac8tm+noH2ePlekMuK+rHUV4yrAu040NFMgpZKyIiIhInVaeULyN+s5ECfhb4Gh3f5y7v9Ddf9/dNxLdWN+YKO8/zWxtqxWewd9T35mo1I6tc/ffdfcXuPvvAutqx6uxtB82s/OaKcTM1gNfoL4z8QVgg7tf5O7PdfeHAxuBH8bS9AJfM7N82guTxbF/2zaCvjGwKKqT3RcyFsqTebrCDkV4EhEREWkgVYeiNgE5OUzoj9z9Xe4+kUzv7tcBjwLi38z3Ew0Fmhe1CeF/lzj8x+7+D8lJ0e5edPd/AP44djgLvKvJ4t4AdXeUXwae7+67E+VsBp5I9NRi2mkc/t7JEjE+fjdTYRmzat3xscmALi+Qy3cSdIXk6WtTDUVERESWprRPKB4DxL9lv97dPzVbBncf4fAb/uTQpCPxaiAX279iriFM7v5x4IrYoYtrQ5lmVOu4vCx2aBj4U3evNkpf68y8jPqnIX+npxRLT6VcpuT3MhmWCQKvj/BUDOkN8hQ6e8jl+rD7RrKJiIiICKTvUGxI7H+jyXzfIhoaNe3UlOXOJtk5eU+T+d6b2P/DOdL/AfWdqc8mn0wkuftNRPNNph0DzNpxkcW3f/tu8p0jTAblwyM8TWQYCHIUevsU4UlERESkgbQdiq7E/vZmMtW+rd8XO9SfstyGahPEHxA7VAR+0mT2HxOtlzHtqWY229fPT03sf7rJcj6T2H9ak/lkkey6fVsU4SmoRXgKoghPZjA0ETIYdhAOdmr+hIiIiEgDaTsUyW/kZwqZ2kg87YGU5c5kPfXhYTe5e2mmxHG1dJtihwaJFuc7jJllgUfHDk0Cv2iyjj9O7D++yXyySPbeupnC4BglqxAExJ5QOMPjGdbWIjypQyEiIiJyuLRhY3+a2D+3mUxmtoH6pxI3pCx3Jsk7vKGU+ZPpzyIKM5t0OvXzNJpe/dvdt5nZbuDo2qGTzayj0ST2dtpx+zau/cZP2XzL3ezdM8bwyBhXvvt7rDuqi1PPPIGHPuVCjtu4od3VnFfT1/yz71zHQ55ToWwhWAWv1oY9BVW8WKCjvwD9WfIKGSsiIiJymFQdCne/zcx+DDyyduhZZva37r53jqyvSuwnhwG1ajKxn3bCcyGxf/8Z0m1M7G9JWc5WDnUojGh9jl+lPMeC2Hf3Lr7wb5ez6bd7wKCQz9DTk8e9SE9PngP7J/jJ927hJ9+9hdPOOIrn/NVzWXvCMe2u9hFJXnNQGKMaThEGVcBxDHcYGcqSPdCB9xcIu7PkFOFJRERE5DCpF7YD/ozoW/wuoAf4opk93d0PNkpcWx37tbFD1wGfa6HcRpJDp9Le6SbTnz5DuuQk8rtTlpOca3IaS6BDccO3rubyD11JteKs6clgoyOwfwwmJ+kqFgkLe+nO5+nu6sK7e9i6aS//8uf/znP/9Mk8+AkPb3f1W5K8ZoaHKfeMUA6mCK0arUNRSzs8HtJZ7OKmX1bwM0e538NaWlheREREZEVL3aFw95vM7ClEC7odRbTOxM1m9iHgKupXyn4h8Hux7JuAZ7h75QjrPe1uYBzorO0fb2br3X3nXBlrYWCPTRye6Svo5PG5nsgkJdO3/avuG751NZ9+/9fpyhkdowfoquxh/Zn7WHfaCH3HjmHBFF7NMXRPF3s39bDzlrXY1FFM9A7w6fd/HWDZdSoaXfPa+9/LSRfvYM39dpEpTOEOY8WQobGQbXsy9AcZqmGWb37oHtYOXb3srllERERkobXyhAJ3/6GZnQX8FXAJcDzw9lmyTAEfBd7g7mnnOcxWj5KZXUO0Psa05wPvbiL78xsc654hbfJ4sWGqmSXnS8xUzqLYd/cuLv/QlXRZhYGxOznziVtYf9YBcGNyPMv4UIHSZJZsPqRrbZHBE0fY+Ngd7Lx5gFu+cwrkTuLyD13JiWeevGyGP810zVMVo2PdGOMlJ/SAMIRCvkpPV4WLc8NMdu3ipp+to9N7l901i4iIiCwGc/fWMpodA7wGeA5wyixJi8A7gA81MdeilXr8MfCR2KE9wJnufu8sedYQrd69LvHSb909OV8CM/sw9YvavczdP5qijv9ItMr2tDe4+z/PkPblwMsBjj766Id8/vOfb7aYpl314e+wd/swZ667g/Ofv5kgAyN7O4gHzHJ3LL7Cmzk9ayeoluEXnzuVW/aezrrje7no5csjaNVM1zxRDTjxQXuZ6B4ml61gQXTNZs4d2/Ocme9lpJjn2k+cwq2bl9c1N2N0dJTu7rb2b2WBqY1XB7Xz6qB2Xh3a1c4XX3zx9e5+Xit5W3pCYWaXAh/k8HUpGikAlwF/Y2bvBP5xHoc8AXwKeBtRCFmIhmFdYWZPcffDwtOa2QDRKtnJzgRAs72rtL2wZHprmApw9w8DHwY477zz/KKLLkpZ1Ox23L6Nr+2vcM5xd/KwSzYzMdLB5EiWTMapVg9Vs1IpEwT1y3KM3dtNtqPEhS/ZRPDpDLfvuT/HhZ2sP/X4ea3jfNu5eTsH90zxgGO38vBLNjE+XKA0lCUIIMw4ZMt1cycAqg5WyjFR7KQUhDzyOZvJ/k+O2/efyenrN6yYiFdXXXUV8/0Zk6VFbbw6qJ1XB7Xz6rAc2zl1h8LMXgW8P3H4u8B/AtcQPSHoJJrg/FSiCE8DtWNvBR5sZs9udr2Iubj7pJm9BPgmh+4JHw7cZmbvB75PtKjeWqKhUa8m6nQA3EP9PIqDMxQzlthPs/5Go/SjKfPPm2u/8VM62Mt5z7qdiZEOShNZACpuHKxm70vnZLFqg37PWI58NcvGZ93JDf+xgQ+8/csct75nsarfkh07R5jwCTY+6052HuxhcuJQBOCuriJVqxJYfZ9vshSQ85CqB0xNZQmGjfOedTt3fWQdP7/yZzxzhXQoRERERI5Uqg6FmZ3L4fMTXuXuH0wcGyKK5nSdmX2E6GZ/ekXrpxN1LN7APHH3b5nZa4D3cmixvqOYfV7HAeCVwNdixw7OkDbZoUiGm51LMn3bOhSbf7mZCy6+mSBrlIYPdSCmwimG8iMU8xNMZSajm2wPyJXzFCY76Cx2k61E6SfHc3R0lfidx93Mj772YCqFeZsWsyBGhis86mk3EwTO5PihzkQpLFEevJfxwhiVbIlJ82j5CYzhqQyGUfEAylCayJHvKnHBxTfz2xtOat/FiIiIiCwxaZ9QvCmR50MNOhN13H27mT0NuIVDN9avM7MPuvs9KcufrZwPmNkW4APAyXMkvxb4Q6LJ5HHJlcCnJe+Y16asXnJ4VdvuwCfG7uakM/cysi8KNFUKyuzu2s9QfpypqhFWQzKVTDRIy6AcTjHUPcFQ9346i130D68hU81wcE8Hp565i2t/MAoHWpuHs1jyPcapZ+5i/65uwCkHZQ72Rh2JU/qnqAYVogWyoycyjrO/XOZgMMRoAIOVNYQEjO7r5KSz9vKrn6eNGiwiIiKycjXdoTCzPPCUxOF3NJPX3bea2WeBl9YOZYHnAu9ptvwmy/mGmX2baKL4U4DziZ5U5IAdwI1Ecy6+7u4VM3tM4hS/nOHUmxP7J6SsWjJ98nyL5thTt0Pt9nk0O8H23j040OUZTj26BFSB0nR/4j6OUwkPYH6QnvFesqU83X0TPPkF11PZ2vYouLM665Qh1q4fptBZopSdZKRzmC5zwkpITwdUbfodqTFjaiqky3MMBUUOFu7hhOxRdJc6wAOOPTm5rIiIiIjI6pXmCcXp1A/d2eTuab6qvYpDHQqIbvbnXW1uxmdobjXuhyb2r5sh3W2J/dmiWjUSf2LiwG9T5p83x560l+JEjtHsBHf17SZbzRBWAyx0+nvL91VwWizuEwZUrYr33kvHRDe50Djl/rs50GKksMUycL895AplOrLDeMcogx4QuOGUcaIuVHK2yMSU0UNA1jNUKlXu6tvNiUNHk53IceyGeQ9WJiIiIrJspelQJL+G3pOyrORworTDhuaVRTFRL4odGgNumCH5HURraUwPwH+QmeXcfaqJck4Cjo4d2ubu4+lrPD+OXT/EnrEC2/t3kq1mCKohU5WAgGqtI1HfOYj2jOlb7sChSsBExxjhRC9d3UWGw/poUEtNV3eRiakMEx3D2H2dCYs6E1YFHJ+O8mRQqUKlHOAYlWpAWDbMjO29ewgPrufY9Ut7zoiIiIjIYkrToRhO7DcTMna29G2bmFzzSOqfHHxhphv92gJ6PwIeVzuUJ3rC8tMmy4n7dtqKzqeB7gq/qh6MOgqVkIlKSNVKZIMyUOa+7+rrxjzVuhoeDQzKulMNK0xlR1kfwIkndLKUjQQTDGWNkApBNaSM4VTBqrhVMat1L2rXO1EyQgIqOGWqTJWy5MMKnq2ws+MgZ3TlZi9QREREZBVJ06HYmdg/w8wK7t7sqtHnJvZnmgC9WF6X2P/vOdJ/jUMdCohWCG+mQ3FJg/O0TVdvFxOlHeSmChQrAdVgEpiekBxfyC6eq7ZjVRyj7AGZqlHKlshnOwhPOnGxqt+SHL+iVJogU8lEnYnaU4lo8Qkn+VTm3rGADEbVDa9WqQSTFCs5CuSY6Biju6+/DVchIiIisjQ13aFw931mditw/9qhDqKJ1Z+cK6+ZZTn8xrqZm/EFYWZPJ1ojY9p33H2u+nwJ+BeipxMALzCzy9x9xo6RmZ0NxJdV3g18r4Uqz5s9+TX05e/iwIRRDaZqXQUjCKt4roQZdWsyVN1wh2rVYrfdTskDOnJl7s6EjGUOLvZlpNJZDshYmYkpwA7NmDCAoEomAKv1pw6MGftHjW4zKgBVi55nBFMUK1kG8hX25te1d7yeiIiIyBKSNmzsl4hCx057l5n9yN23zpHvXdRPZC4C32qU0MwuAn4QO3Snu2+Y7eRmlnH38hx1mE77KOonbBeBP5krn7vfU1tT489rh3qBD9UW6as2KKcAfIRD62IA/LO7TzZTz4Vys6+jO1/gXqtgbgQBdOUrZHMVNu0z3A8f8mS1Dka1apQqUQcDjPV9WX470kc2lzbo1eIqT/Vzes84O4eiXoMZZEMnCBwICGqdiYkSFEvRRRfM8KBCEDqjFlKtQtUqdOcL3FRde1+vWkRERGS1S9uheDfRytfTE7SPAq41s9cCl7t7JZ7YzE4F/hl4duI873f3+QyV81wzeznwMaKQsPcmE5jZCcBriVbKjl/3X7t7s2Fc/wl4IdHK3wC/D3zOzF4df1JhZqfU6hKPIrWJaDXxtvrR9g4esRYqmSId5OnpKANOqWwcHKkLnhpTm5pde2mqHFCiQq4Q8qVbu3no+uQyG0vLtTu7edkDA/aOV8gSkstETymmO09h6Pc9oYBoYTvcKLuRDar0dzkjExkmKDIe5vjJjgLPOa9tlyMiIiKypKTqULj7ATN7AdE8gOnQPuuIvvH/oJn9AthHFF72DOAsDr9DvRq47Ajq3IgBj6ptbmZ3EIVmHSLq/Gzg0ErdcW+fa2G+OHffaWbPBv6PQ+/dc4Cnmdk1REOaTiDqSMRDHw0DT2/30wmAG7dOki9leOgxk5TGS3jVcA+whsFTp9UWfKs9tchmq6zpNK65O+DXmyuEOxar9q359WSZawcDzj+2yvB4NepI1MZvTT99iV96JrZTqQSYOd2dJQY74ZqdGW7cPmdwLxEREZFVI+0TCtz9SjN7JtE38PGh5APA786R/X+Bl7j7RNpyUzCizswZs6QZBV7l7p9Ie3J3/56ZPY9oEvf0k5oC9SFo43YAz3P3W9KWtRB27x/i6/v7uOjEcazsTBVDzB2ffvyQmKAcOfSaAx25KmEIX7gpYML3c2/5jsWpfIsmqgf4wk0BDzuhSiEHE5NBfBbFYd2ogmdwN7xqmDtYQC5XppAzvv7rfqrtW+hcREREZMlJ3aEAcPcrzOwsouFPfwSsnyV5Ffg+8EF3/99WymvC9cDlRB2agVnS7Qf+B3inu+9qtTB3/5KZXUc0BOqZRBPUk4aAzwFvajQEq13GR52jOitcec0gz3zYAUaqVSamAqK1GKrgllghm1p41agz0Zlz+judj/4sj5crVKoTjFSW9iOKSnUCL1f41LVZ/vh3JnGc8anoOkNqC1DU5oV0ElKwEDcnDKqUKyEduSo9ncZXrhmgs1phz/hhU2ZEREREVq2WOhQA7r4HeDPwZjM7HXgw0fCnPqJF4A4Cm4FfuPtIivNexcxjb2bKcyvwvNpidfcHzgSOB7qJFlfYA9wE3JCc59Eqd78TeKGZ9QKPIBrqNFgr6y7gxylC6i6ajqkqhe4p7rq7l69MhTzld+6ls6PMvqGALs82zuRg7qzpq1KpGl/8YRcje3Icl5nExro4qfOcxb2IlMbGt7E+P8bIjjxf+eEUz/qdMcK8s28oIBcYGYMggIxZLXxuFQigDGv6ylQ84Cs/WstduzsodAzTMaUOhYiIiMi0ljsUce5+B9Fq0m3l7g7cUtsWq8xh4MrFKu9IPSBTYG8FcOfOPR38z7eO4VHnHmTjiaOEgVMsGZMlo+oQGOSzTiHrOM6m7QV+/OsuJoshx2SdAxby1O61dOWW9hCgRwZr+WlQpD8bMnmgk69+L88jzxnjtOMnMWCybEyWo+hVZtH15goVquWQ27Z286Mb+xmdyGDuBBXnAZlGD6REREREVqd56VDI8nFOIc+m4iDbsiP0VzsYmwr5/m3d/GpPho1rxjlubYm1vWUyoVOuGPuGM9yyL8vmnTkODGcoTUaPjw4wxWmVbk4OC4zPyzOfhXNUWGBXpZvNwRiD5JmYDPjBr3u4cVsHp66f4oSj6q/53uEMd+7JcseOTvbtKzA5Fc2vP5CZYENxDacVtFK2iIiIyDR1KFaZMzIFOg6ewN39t1LKF+kfLGMGB4Yy3LC/gxvuqH37HluHYlom44QhDBcrZCrGQ6vrWBNm6Fz0q0ingwwPrazjzmCcUlimtxBgBkOjITfc0cGvt9U/cTALmOqA0niGTEeZsFDm4P4MYSng7LETOGFdoU1XIiIiIrL0qEOxyhwX9rLDRnhseDI/7P81xXKOPFkMJ/CgPnEy4FMFJqkwmS/z9IkN9FcL9Fk3x+VOW7T6t2KstJ9S1Xi6ncgV+W1MVrMUCAmI1taIrwFublRCaqFljWrJmKREuX+Cx+4/h8CcY61v5sJEREREVhl1KFaZYyaPJd99Nyef4vQUT+Gbo3czRpFB8gSxRb2j+QSH8lXdudenCM14TuYkThnoYnhvwNrSWtZ0HN+GK2nevWNbGMoWOWugi47SSXy1tIMxL7HWclgAFus4uUE1A14Fd+eATxIQ8Hudp3DCKc49UxXWT80W1ExERERkdVGHYpXpnzyZjadez1AwynHWx/O7O/lpcQebSwcpVJ1OC+kgJMCouDNBhXGvUAU2hr08JnMMPZalHJbo781R2H4UYU9Xuy9rVoWJo+hfs4upcIKTKr28NNfB98u7uL0yTOhOl4d0WIgFUMrAmFcYL1Upe8CpmT4uLBxHl2WpBuNsPKmT/s0nt/uSRERERJYMdShWmaAwyGB3yHA5Q9krdFmWJ3Ru4GBlkq2TB7mrMsK+ygRTVMkRsDbsZGPYw+mZfvqDPO6wnwqWgZP6u+j71cUctfaJ7b6sWdm9PRw4azN7vIwTkiHHxYVTeVB1kq35vdxVHWFvqUjJnQzGUdkCZ4V9nMya+6654hUylQyD3SFBYU27L0lERERkyVCHYpWZPKdCOBFyQuZY7mQ7lSkIqiED2RzHHt3DhfRECZNjnrwCjOM42bBKn/dQmRxl2yu+y/4T7m7LtTRrePttVHaMcnQux5CNQCXAMI4CjrZBHsYgEA13mlY8mKdaCqlWoWoVgnyJEzLHE1aLTJ29xMNaiYiIiCwidShWmfEH7sauX0PnZJGTsiew3XZQKpexanZ6sej7Fo42q83LdsAcD6oEAfQGPeQmAsprMpTOGqZ7XbmNVzS3Yu8IwUSe3MEqfR09DAcjVKtg1bDumqc5UJkKcHeqmSmyGeP4zAl0loxKfg1jD2p5kXURERGRFSeYO4msJGMbdpLtPhXM6KjmODV7CgO5bqwwiYdl3KpEy9gR/WtVPCxDpkIhk2UgHCBbzkQLSR/XR7mv6UXQ26bcN0L5uD4IIFvOMBAOUMhkIVOuv2aPrrladaqZSawwyUCum1Ozp9BRzYEFZLtPZeykne2+JBEREZElQ08oVplq5yTBcYMwdRqV4dsJyHFseBxTNshIuIOSlyhTplKtEgQBGTJkrUDe8gSEUKoSlKpMndIHgxk8V2z3Jc2pmqsQDHZQ2tBHbssQENCT7aUrrDDpk/dds+MYRqaUpze3hh7rIWs5vFKC8hRB70aC4zqodi7tlcFFREREFpM6FKtMQB4/u0K4px/yG6neuwkqJTL5HB3WSUdt7E+5WiYTxD4e7thEGQKYOr2Pak8ejqpihG25jjQCQjjKqY7lmTq9j+zmoahj1BHWXfO0fHmQMCjg7jA1jllAsG4jYaaf6tllArRStoiIiMg0DXlaZbpYT7ljAi6AkH4y68/BugawyQlsvAxTFah6NCm76jBVwcbLBONlqoN5Js9eQ7UrD8dBNVsiMz2JewnL0EM1W4rq3FW7hsE8wXi57pqDSkB+tJdgIsAnx6LORNcAmfXnENIPF0C5Y4IutA6FiIiIyDQ9oVhlejiVUe6Co3rgd8B+niPTdTo+eALB+D58fAgfGmdqskguX8AKnVhnH0HXIDZZgC3A+UAXTLCL9VzMeh7V7sua1U5+yE6uoqPrGBgEfgFUwdcUqY7tv++arVqFIIR8gaDzaIKuNdE1V4HfAY6CCmP08tD2XpCIiIjIEqIOxSozyNncw/dxqthRATwWuAnsngKZ4HhYczzkYHzoIN19/TAFTALjwLHA2UAHOFXAWMMDCZb4x2gN57KTHwJE1/wYatfcSRB03nfN94W3mr7mCQ67ZscZ4AHtuRARERGRJWhp3wnKvCuwhgHO5CC308FR0AFcAIwCO4A9wBBkxjKQBfqAk4HjgO5D5ymyjwHOpMDSX+St2WumTPQbsQKuWURERGSxqEOxCp3AkxlmM2XGydAZHewGNtY2YN+2fXRv6G6Yv8w4ARlO4MmLUt/50Mw1z2Y5XrOIiIjIYtCk7FUoRy+n8FymGKLMeKq8ZcaZYohTeC45eheohvNvNV6ziIiIyGJQh2KV6uM0TudFVCgywZ7aUnYzc6pMsIcKRU7nRfRx2iLVdP6sxmsWERERWWga8rSK9XEaZ/Eq7uZKDnALhhHSRYaOaMVoypSZoMJYbTLymZzAk5f1t/SzXbMR4lRW3DWLiIiILCR1KFa5HL2cyvMoci8H+A3DbGKMnXj+IFP00sV6enkoAzxgxUxGnumaq0wRkFuR1ywiIiKyUNShECCKhLSeR7OeRwMwfPtVPHj9Re2t1AJLXrOIiIiIpKc5FCIiIiIi0jJ1KEREREREpGXqUIiIiIiISMvUoRARERERkZapQyEiIiIiIi1Th0JERERERFqmDoWIiIiIiLRMHQoREREREWmZuXu76yAzMLO9wJ1tKn4tsK9NZcviUTuvfGrj1UHtvDqonVeHdrXzSe6+rpWM6lBIQ2Z2nbuf1+56yMJSO698auPVQe28OqidV4fl2M4a8iQiIiIiIi1Th0JERERERFqmDoXM5MPtroAsCrXzyqc2Xh3UzquD2nl1WHbtrDkUIiIiIiLSMj2hEBERERGRlmXaXQFZOswsA/wOsAFYDwwD24Gr3V1h6pYQM+sCzgLuRxRergAMAbuAX7j7XfNY1gnAecBxQCewA7ijVo4eca4Qauelofa7/VBgIzAAVIGDwFbgRnfffQTnVhu3mZkdC1wAHAv0A5PAfuBmovadmocy1M7LzGK02YLf47m7tlW+EX14/5noZtQbbFPAV4Gz213X1bwBZwNvBa4GyjO01fT2W+DVQOcRlPdo4HtAZYYytgB/A4Ttfm9W21b7o1BNtonaefluwEOA/0d0gznb7/Ym4H1Ah9p4eWyAAZcCN8zRtiPAfwAnt1iO2nn+2iwg+tLuUuBDwC8a/G5eOg/lLHibsUj3eG1vNG3t3Wq/MLfO8Z/c9DYBvLLddV6NG1Enopk2Sm63Aw9poby3z/IfXHL7KXBcu9+j1bIBWeA3jdpC7bz8NiAPvJ8GHcQ5tmPUxkt/A44GfpiybUeAS1KWo3aen/Z6FnBVrQ3meh8vPcKyFrzNWMR7PE3KXsXMbD1Rr/u4xEvXE/WK1wDnAz2J1y9x988sfA1lmpntI2qPuApwE9Gj0SGioU8XED1GjxsBHuPu1zVZ1luAyxKH9xF9LsaIhlmdmXj9RuAR7j7WTBnSOjN7I9EfosO4u6U4j9q5zWrDm64ALk68NEX0bfZOom9F1wIPAI6JpVnv7rvmOL/auI3MrA/4MdHT5bgR4OfAbqCD6KbvjESaKvACd7+8iXLUzvPEzN4LvKbJ5C9x90+0WM6Ct9mi3+O1uzeorT0b0SPYn1HfO/01cE4iXT/wAQ7vxZ7V7mtYTRvRfzQOlIgeTT4N6GmQLgO8lGjMdbzNdgDdTZTzROq/Ka0CbwAKiXSPJhp7GS/jf9r9Pq30DTit9vvnRMPexuNtkOI8auf2t6URdSbi7+1e4OVA7wx5TgdeD2xmjicUauP2b0RD0+Lv6xTR8JXDhqsRjZ//ZSL9AWCt2nlR2+y9ifdoejvY4P27tMUyFrzNaMM9XtsbT1t7NuAPEh+gLcDALOmT/zF+ud3XsJo2om8q/4smH3kSfbNxINFmb5kjjwG/SuR5zSzpT6a+41IFzm33e7WSN+C7sff7fcC2eHs1eQ618xLYiDoO8Ta4CVjXZN4ACNTGS3cj+ta3mGiDP2wizy2JPG9WOy9qu72X6Iuan9X+j72EKECCET1ROKIOxWK1GW24x2t742lrz0bUU41/eJ40R/rO5M2L/iNa1PY6sYU8f5xor9vnSJ/8D+hqamvVzJLnTxN5vtLu92qlbsCLYu/zPUBv8neyyfOondvflkdT3+HfCxw9j+dXG7e/jZ+eeD+vazHf1WrnRW23dUBmhtcuS7x3l7Zw/kVps3bc42kdilXIzM6mfkznbe7+zdnyuPs48J+Jwy+Y77pJY95aGNhPE33TMu0MMzt6lvTJ9nyv1/6nmcXHiL49mfaU2rhhmUdmtgb4t9ihv3D34RZPp3Zuv7+kfq7T6/0IwsE2oDZuvw2J/W80me9bRENbp506S1q18zxz973uXl7AIha8zdp1j6cOxer01MT+p5vMl5yk87R5qIssEHcvEoWPjTu2UVozywG/Gzs0RjRXo5kyvhw7lAWelKqi0ox/I5qYC/Adb2KiZiNq5/arxYJ/UezQHuCT83h+tfHS0JXY395Mplo7xNcE6G+UTu28/Cxim7XlHk8ditXp8Yn9HzeTyd3vBu6MHdpoZifOW61kISS/acnOkO7hQHds/+fuPtlkGcnPT/LzJUfAzC4GXlzbnQT+7AhOp3ZuvydRH63p8/P8jajaeGlIPnHqSJE3nvbADGnUzsvPYrVZW+7x1KFYnc6K/VwFmgonWnNNYj8Z1kyWCDMzogldcTMNqzgrsf/zFEUlPxPJc0mLzCxP/WPod7j7HUdwSrVz+z0qsf/9eT6/2nhp+Gli/9xmMpnZBuqfStwwQ1K18/KzWG3Wlns8dShWGTMbIJp0NG13bexcs7Ym9jceea1kgTyS+rUr9gAzzcVItuOWFOVsm+Nc0ro3cSg+/SbgHUd4PrVz+52f2L8WwMz6zexPzOz7Zna3mU2a2R4zu9HM3mdmj27y/GrjJcDdb6P+m+Fnmdm6mdLHvCqxP9N6AGrn5WfB26yd93jqUKw+yQled6fMnxwHetoR1EUWVvIP0zdmmfzV8uei0Zjf2iRiOQJmdiZRzPppf157r4+E2rn9HhT7ecTdd5nZ7xGtav8hokXujgdyRDcGDwReDVxlZt8zs9km6YLaeCn5M6Jx8hCFhP2imfXPlNjMLgFeGzt0HfC5GZKrnZefxWiztt3jqUOx+iQjA+xNmT+ZXtEhliAzeyzwrNghB94/SxZ9LpaQ2nC1/yK6qQT4grt/ax5OrXZuIzPrIAr3O22nmb2IaIG7o5o4xWOAa8zsglnSqI2XCHe/CXgK0dNhiIa73WxmbzSzC83sNDM728yeZ2ZXAJ/i0H3ZJuAZ7l6Z4fRq5+VnMdqsbZ+LTMqCZPnrTuyn/cZzYo7zSZvVvrX4ROLwx939xlmy6XOxtLwMeETt5xHgL+bpvGrn9upP7A8AH4nt/xL4D+B6om+2TwKeQbSmzHRAhbXA/5rZuTOEmlUbLyHu/kMzOwv4K6JF0o4H3j5Llingo8Ab3H1olnRq5+VnMdqsbZ8LdShWn2Qou7QftmT65PmkjcwsBD5P9Edr2naiP2az0ediiaitFfLO2KE3u/s983R6tXN7Jb/ti491fg/wOnevxo7dDnzbzD5KtD7BdOjgY4APAM9pUIbaeOmZvteamiNdkWie1Ifm6EyA2nk5Wow2a9vnQkOeZK4FVeZKb/NVEZkXHwAeF9ufAp7n7gdTnkefi/Z5H4e+yb4R+OAClqV2Xlwz/c290t3/MtGZuI+73wA8N3H4D8ysmfHNauM2MrNLiYYvvR44ZY7kBaLVmLeZ2d/XviBqltp5+VmMNlu0z4U6FKvPWGI/TWzsRulHj6AuMo/M7I3An8QOVYEXuXsyfGEj+lwsAWb2JA7dODrwylnGULdC7dxeyfd/2t/McPw+7v594MrYoYDGTyjUxkuEmb0K+Dj13/J+l2h+2/TE+36iyF9v49CaE53AW4EvmdlMawepnZefxWiztn0u1KFYfZIftkLK/Mn0+k9oCTCzl3H4uNw/T7Gisj4XbWZmnURRfqZ92N2vnedi1M7t1ej9+rW739xk/mQI0eSaFqA2XhLM7Fzg3YnDr3L3x7v7l9x9h7uX3H3I3a9z97cA5wC/iaV/OlHHohG18/KzGG3Wts+FOhSrT3Jc5tqGqWaWjKM91zhPWWBm9mzqFz8DeKO7/0eK0+hz0X5vBTbUft4L/N0ClKF2bq9hDh9SkGZxq2Ta+zVIozZeGt5E/TzVD7n7rMMX3X078DTqx7G/zsyObZBc7bz8LEabte1zoUnZq8+mxP4JKfMn028+grrIETKzJwCfpv7LgX9z939KeapkOzb9uTCzAvX/CQ25+70py1/VzKyL+vjz7wP6zGyukH11/4fXVtmNu8fd4xNB1c5t5O4lM7uTQx1HgF0pTpFMO9ggjdq4zWor3D8lcbipRSndfauZfRZ4ae1QlmgY5HsSSdXOy89itFnb7vHUoVhl3P2Ame3l0AfzGDPrTLGS4smJ/dvmr3aShpldCHyZQ2sVAPy3u7+uhdMl23GuyYNxG+Y4l8wtS/3/x29n9tCSM0mucvogoond09TO7Xcr9e/lZIq8ybT5BmnUxu13OvVDRza5e5oFxq7iUIcCDl9dHdTOy9GCt1k77/E05Gl1io/XDYDzUuR9aGL/liOvjqRlZg8CvkE0eW/aF4CXt3jK5BjuZDvPRp+J5UPt3H6/SeynWVCsP7G/v0EatXH7Jdt0T8NUM0uuL9Jo2IraeflZrDZryz2eOhSr03cT+49sJpOZHU99L/l2d79rviolzTGzjUQx6eN/tL4JXDJT2MkmXEP95KsLao/tm5H8/Hy7xTrIwlM7t19yxfMzU+RNpt3RII3auP2GE/tp13hIpm80MVbtvPwsVpu15R5PHYrV6WuJ/Rc2me+SOc4jC8zMTgC+Q/1Yyh8Bf+DupVbP6+6T1P8H1UW0Qu9c9SkAfxA7VCLq3EgK7n7Q3S3tBtyZOE8yzY2J19XO7fdD6p8sXGhmzYZ2fFxi/7CQ0GrjJWFnYv+M2vvbrHMT+4etiK52Xn4Wsc3aco+nDsUq5O43Uf/Y/f61+Pczqv3Be2Xi8Ofmu24yMzNbR9SZiE+aug54qrtPzEMRn03sv9bM5lrU5qXUD8P4RhMrvEp7qZ3byN3LRKvZT+sDXjxXPjPrBv4ocfjKRmlRG7eVu+8jmiszrYPDFyZsqLbuRPLGbqa1hNTOy8+Ct1nb7vHcXdsq3Ih6ux7bNgMDs6R/byL9V9p9DatpA3qB6xNt8BtgzTyWYcCvEmW8Zpb0G4CDsbRV4Nx2v1eraQO2xdtL7bw8NuBYYDz2nh4AzpijzT6RaLNfAaY2Xpob8A+J9383cHIT+d6TyDcBrFM7t38jWsU8/l5f2sI5FqXNaMM9XtsbSFt7ttqH+meJD9CvgbMT6fqADzT4D+6sdl/DatmIojj9INEGe4GH1/6zSbN1z1HWE2v/YcX/83oDUEikexRwd6JOn2r3e7XaNlroUKidl8YGvCXxvu4kGv5giXTriQIuxNNWgMeojZfuBgxQfyPoRJOzXwCEDdKf2qCdHXin2nnR226mv5/vTbx/r5sh3THtbjPacI9ntRPKKlRbLOcXRN+WTXOib8K3AGuAC4CeRNZL3D25YqsskNraAlvn6XQvcfdPzFHeW4i+iYnbSzS8apxoMa2zEq/fCDzC3ZOrdMoCMrNtwEnT+x7Nq2g2r9q5jWrDHL4I/H7ipe3ADURtcCJR1JUwkeb17v7OJspQG7eRmT2ZaBx6sv0OEP3t3UcUXvYMonZI/v5eDTzW5xjSqnaeX2Z2pDfGP3T3i+YoY8HbbNHv8drdE9TW3g14AFGc4eS3Io22CeBP2l3n1bYRfePRTPs0s13aRHkG/CPRt6DNnPOnwHHtfp9W40aLTyjUzktjIxpb/z8pfn9LwCvVxstnA55KdKOY9v/qrzLLEBW184K22ZH+nb1qqbQZi3iPp0nZq5y7/wZ4MPBOZo6VXQKuAC5w9/9YrLpJe3jkjcBjODTUqpFtwOuBR7l7o/CVsoSpndvP3Sfc/UXAM4mGJ8ykSDSR+yx3/88U51cbt5m7X0H0TfPbOTz6U1KVKOTnM9z9Ge5+oMky1M7LzGK12WLe42nIk9zHzDLAhUQrJR5DFEt7O3C1u+9tZ92kfczsRKKFcY4j+kb1HmATcK3rP5AVQ+3cfrXhjQ8maoNu4F6iG4of+zxEclMbt5+ZnU7UxuuIxq9PEc212Az8wt1H5qEMtfMysxhtttD3eOpQiIiIiIhIyzTkSUREREREWqYOhYiIiIiItEwdChERERERaZk6FCIiIiIi0jJ1KEREREREpGXqUIiIiIiISMvUoRARERERkZapQyEiIiIiIi1Th0JERERERFqmDoWIiIiIiLRMHQoREREREWmZOhQiIiIiItKyTLsrICJLg5ldBPwgdugl7v6JtlRGmmJmHtv9pLtf2q66LCdmtgG4FSgA48Bp7r6zrZVqAzNbBzwMOB7oBXYC24Cfuntlnsow4ALgNOA4ovd7O3C9u989H2XUyllW12JmOeA24OTaoce6+/fno54i7aAOhYiIrDbvJupMALx3qXQmzOw0ohvW82v/PgjoiCV5q7tfNg/lnAP8A/AkINsgyW4z+zjwNnefaLGMDPBXwCuBDQ2SVM3sB7UyftRKGbVyluW1uPuUmb0F+J/aofeZ2bnz1fkRWWwa8iQiqZnZBjPz2HZZu+u0HJnZVbH3cFu767MamNnFwDNru8PAu9pYHczsIjP7lpntB+4APgO8Fvgd6jsT81XenwI/B55G4xtwgKOB1wPXm9mZLZRxPPBj4B00vgGH6P7jscAPzOxtacuolbPcr+UzRE8pAB4AvCxt/USWCnUoRERkNXl77Of/dPehttUkci7wu8DAQhdkZi8C/h3Ixw4PA98D/h9wQyLL/YH/M7OjU5TRDVxJNPwo7mbgS8C3gXtjxwPgzWb2hmbLqJWz7K/F3avAv8YOvcnMCjOlF1nK1KEQEZFVwcyeQPTNP0AZeF8bqzOXMeDO+TpZbWjQhxOHPwCc6O6Pc/fnuPtDiDo4N8fSnEB0g96sjwBnx/a3A4929we4+7Pc/Qm1c74ZiM8BeruZPW61XQvwKWBX7efjgJenqJ/IkqEOhYgA4O5XubvFtk+0u04yu0R7Xdru+iwDfx37+Qp3v6dtNalXIvpG/b+APwLOAfqAy+axjH+k/tv897r7q5NPaNz9V8CjiCY0T3ukmT1trgLM7CHA82KHDgKPTM4rcPcJd3870byE+7ID76xNfF411+LuU8AnY4dea2a6N5NlRx9aERFZ8czsLKJx7tM+2q66JHwS6HH3h7j7K939Y+5+03xOzq3dHP9e7NCdwIzDctx9P/BnicNvbaKoyxL7b3D3bbOkfy9wbWz/wUTzIWa0kq4lJv5ZPBl4epP5RJYMdShERGQ1iE943U80/r3t3P2Au08ucDEvSOz/x1wRj9z9SuD22KFzZ5vUbGYDwBNjhw4CH5+jDCe6EY974Wx5WFnXMp13E3B97JAmZ8uyo7CxIrJk1CZBXkgUS34dUAR2A7+o/dGdz7IeAJwJrAe6gG3u/tlZ0ncRRWLZCKwlisAzBOwFrnP3zfNZv8VgZr3AI4nGbq8BRoje72vd/a55LmsAeATRmPNeYB/wK6L3zmfLOw9lh9QPX7nC3csLWeYS89TE/meazPcZIB616GnALTOkfRL19xRfdPdiE2V8lWg9h87a/hPMLFcbCtTISrqWuC8DD6n9/HgzO8rd9zSRT2RpcHdt2rRpA7iIaGLh9HZpgzRXJdI0s21rouwLgf8DJmc5z23AiwBr8nq2xfJeFTv+EuA3Dc5/sME5TgL+FvgJMDXXdRKF++yYo16XtvAeOnBRg3PFX/9EirY+D/jmHNf0a6Jvg5t9vy9L5N9QO76eaOLpxAzl3A28aIE/2xcnynxuE3keC1RieXYA65os74GJ6x0CTm2h3snPymUtnOOkxDm2pMh7USLv92ZJ+/FE2qbblMP/X3nkSr+WGT4z8XyvXIjfBW3aFmrTkCcRaRszy5vZp4hu2J8A5GZJvpFovPn3zKyvxbK+AHwMOKuJ9CGwlSj+/IXMHOd+2knAe4CrzeyktPVbDBZ5F1Hs/icy+zWdTfSt7g9qTxdaKe/RwI3AJRxaSC7peOCTZvbeVspo0hMT+3MuPubu3wP+OXboWKJ6zjrRtvYk63Lqr/cV3r4nWMnP+s9T5P059dGLZvu9OZJyrpnjXPNRxlK7lqSbgAOx/SelKFOk7TTkSUTawsx6iGK8PyLx0hDReOI9RDdl96tt0y4musm90NOtfPte4Nm1nx34JYeeYpxCNBmyroq1jVierUSLjx2s7a8lCk25NpbugcB3zezB7j6Son6L4SNEUYTipohugu4B+omeXsSv59HAj8zsUe5+gObdH/g80fAmiEJu3ki0VsB64OHU33S/xsyuc/dPpyijWY+P/bzFm18Z+y1EUYIeWdt/ElGkqNkWw/sQUed32kfc/fPNVnQBbEzsb2k2o7uPm9lu4JjaoaPNrM8br90RL2f6d6VZybTJOs90fDlfS7J+VTP7GfCU2qHHmFnoWjlblgl1KEQkjecR3QROrx477X0cPiFx2kxj1f+T+s7EZqLhRV/xaMGn+5jZg4hu1KYXmHoQ8G7gT5qs90OIbowBPg38nbtvT5SxYYa6f5Uodv23Gt181EI8Pp5ogaoH1A6fRvRkIxldBuCLRMMiILrhfmjt5x0c3rmK2zXLa3MysxdT35lw4P1Ew2gOxtJlgBcTvb/TnYEHEL3/z09R5Kdq+W8CXuPuP0jUZxD4D+A5scPvNLPPzedNVG2hsPhaAr9uNq+7V8zs+UQdoelO1j+a2Y/cPflN9PRiay+KHboZeE3qSs+vUxP7d6fMv51DN+EQfbbjE4gxs7Uc+qwA7PV0E823J/ZPmyHdSrqWRn7NoQ5FN9Ecr5tS5BdpG3UoRKRp7r4LoMGoj4M+e0jFOmb2bOqjtfwMeOJM3+i7+y/N7CLgGxwK/fkKM/uAu880sTKuu/bvO9399TOUsS1xqEI07n3Wycm1zs+3zOwnwHc51Ol5iZm92aOwlfH0o8AogJnFJ3qW07yHadQmu783cfiv3P09ybQeTVb+bzP7DfB9Dk0wfZ6Zfczdv9NksWuInnz8bqN2dff9tZv144iGlEE0rOgJRE+u5ss51P+tu3mmhI24+45aZ+zrRE+sMsDnzezcREdsI1Gna9o48JyUT9EWQnJ44N6U+ZPpGw03XIwyFqucxbqWRn6T2H8I6lDIMqE5FCLSDn8X+/kg8Iy5hgfVviV8IdGNGkQ3d2m+/b0ReGOziT3SdKQjdx+jfpXbDpqPQ7/QXkw0nGna/zXqTMS5+7XA3ycOp3m/J4Hnz9autc7Y2xKHH90o7RE4PbGfevVpj8KOvjt26CSiuTjAfU9BLieKFjbt1U12dhdad2K/mWhFcckOUfJ8i1XGYpWzWNfSSPKzmfzsiixZ6lCIyKIys4cTDVma9n53b+pbQHffTXTjNu0pM6Vt4D0LPR7Z3W+ifgz1Q2dKu8iS8fDf0mS+91P/jeuTa0OVmvGFJp+4fJ+o8zHtgU2ev1nJCfKtro79d9QvXPZMM/vz2s/vpr7en3P3/26xnPnWldhPe4OcTJ8832KVsVjlLNa1NLIjsb8kgzuINKIOhYgstsck9r+UMn88Qs9xKSIqfT1lOTMys4KZHWVmJ5nZhvgG3BtLer8ZTrFozCxPtGrvtC3u3lTUGncvEc0fue90HBrSNZf/a7KMMhBfY2Rdk+dvVvJ8aSaW36f2XjyP6InatH81s8uon8uzCXhFK2UsEp87yazpZ41ytYhlLFY5i3UtUP/ZgvrgCCJLmuZQiMhiuzD2cwUYn2FC9EySf7BPYe5hLHcl5zKkYWanE835uJhogm+z39K3FG51nj0AyMf2r50p4QyuAf40tv8QmpvjcGuKMuKT3XtnTNWazsR+2m+c7+Pu28zsjzjUCc5T/7RnCnjeEovuNZbY70iZP5l+tE1lLFY5i3UtjSSHS6V5uiHSVupQiMhiOz72c0gUhvVINHNzn3ZiJQBm1k8UvemlpPumcdp83xy3IvkNfdr3+/Y5zjeTRuE4Z1KK/TzXeh9pJf/OHdEK2e7+ZTP7dxpH8Pobd7++wfF2St4gz7QeyEyS6Zu5CV+IMharnMW6lkaSn835/l0QWTAa8iQii63Zb/eb1cykxzR/1AGoLeb2faJQq610JmBp/B/bn9gfTpk/2TFo9qlLde4ki2I8sZ/2BrGRN3H4k44fu/v75uHc8y3ZfmmH0SQ7kI06iotRxmKVs1jX0kjy6UbysyuyZC2FP3YisrrM97durd7sz+Xd1E8eLwL/A/xh7fjRREMSQne36Q344QLVZ76kHRO+UO/vYkkOP5qPYSTv4PCOyXlm1uyqyIspuUL3CSnzJ9MftuJ3LahCvKN6VG3uzryVMcPx5XwtjSSH5y2loXMis9KQJxFZbPuBo2o/3+nuG9pYl4bM7ASiUKvT7gEe4+7J4T+N9CxMrVp2MLGfJi4+HD5sq6VJzW2UXPzsmIapmlRbQ6XRpOsO4HIzO38JrD0Rd1ti/5RmM5pZJ1HHedru+NobCbcD509nBTZw+HC5mSRXqU/Weabjy/laGlmf2E+7cJ9I2+gJhYgstt2xn09I+e3fYnky9d/M/02TnQk4whvWBZCcP5Jm5V6AM+Y431K3LbF/XKsnMrOTgY/EDk0C8YX+ziJaNX4pSS7klyaU8fnU/x7Mtq7GkZSTTDtTOSvpWho5NrGfes0UkXZRh0JEWpF22EzcNbGfA6LISUtN8qb7W81kqj3ZSN4UzOZI3sdm/YYo+tC0tGtjJMPELrVJx3NJrjSc7CA1xcyywOepf8LzOuD3gd/Gjr3MzJ7TShkLwd3vpH4i/slm1myn6pGJ/W/Pkva7c+RtqLYo4PmxQyPU/x9xn5V0LTPYmNj/dYq8Im2lDoWItGIysZ9LkTf5x/rSI6vKgkgOC2p2InNyAbm5xN/HNO9h02orjMc7Aaea2UOayWtmGeDZ8dORPuxsW7n7duqfij2gxVP9M3BBbP+r7v5Bdx8Fnkt9W36k9jRjqbgisX9Jk/mSn+evzZL2SuqjFP1B7QZ7Ls+gfl7L/7n71AxpYWVdS9LZif3rUuQVaSt1KESkFcnIJWmG+fyA+m90n2NmjzjyKs2rg4n9Ob/VNrO1wF+kLCf+Pq41szBl/mZ9NrH/903m+3MOzXcB+Ka73ztT4iXsx7Gfz6k9bWiamT0Z+MvYobuIQgkD4O43An8de70X+HzachZQsv1faWazrq9Qu+b4woy/cvcZh++4+wHqFzMcAF4yRxkGvDZx+DOz5WFlXUvSebGfb1mmv2uySqlDISKp1SadxicMPqrZm2F3rwBvix0y4Mtm9qAZsjRkZqeZ2UVp8qSQHCbzlw1THapLJ3A59TffzYjPy8gCC9Wx+iT1nZenmdmfzpQYwMzOB/4hcfj9812xRRK/OewiWpyvKWZ2LNH7Nz3+vgw8v3bTeR93/wDw1dihC4iearRdbW2M+ErxG4B/mil9LWTyBxOH39IobcJbE/v/NMdK9q+hfgjeL5n9ycGKupY4Mxuk/glFU8MsRZYKdShEpFU/iv18KvBFM3uymW00sw2x7fhkRnf/DPXfNK4Drjazf5ptTLSZHWVml5rZ14luxp84T9eS9E3qY8C/xMzebWaHRXAys0cCPwUeQzQkKM23ij9K7H/SzP7IzM41s5MT72PL6yfUVm5Odoo+YGb/YmZ1w7vMLGNmLyGabBxf4+ML7r5cb3KupH5djMc0k8nMAqJvmeNrEbzZ3X82Q5aXEj29mPaXZvakJso5PtHWG2qrxyfXQOhvlK7R71gDb6R+WNZrzex9ZlYXxcvMHkj0uYwP2fqxu//vXAW4+3VE80zuqy/wk9rvSLyMgpm9kSg0833ZiYIfNDOvaCVdy7SLqJ80nhzaJbK0ubs2bdq0QfQHzWPbpXOkfzjRTZrPsW2bIX8H0XyKRnluJ/oW8tPAF4HvATsapHvHLPXbFkt3VQvvx9salDdCdKP9aaJvH+9MvP4vwFVzXXusDCOKKDPXe+jARQ3yx1//RBPX9IkG5y0SDUP7LNGN994GaW4BBuc492WJPBtSvNdNv2dH8Pn+TqyMa5vMk7ymbwM2R54LiVb+ns6zB1g/R55tNPcZSPU71qCcFzfIO1R7by4nGrOffP1u4JgU73M30WTi5HluAv4fUWe90WfsjSnbc8VcS62s/4nl3w4EC/F7oE3bQm1tr4A2bdqWxkbKDkUtz18SDQFp6WYHCIF/beIcM22vn+Xc8Zu0q1p4P8LaTUOzdfkvoqe+VzVz7bFyHsDhHZNG20UN8sZf/0QTZRnRN6nNdASntx8zR2eidu7LEvk2pHivU71nLX6+/zBWRhU4YY70jwYqsTy7gKObLOuNiffi+7PdILJIHYpaWX9O1Ils5ry3AGe28F6fAFzdZBkV4B9abNMVcS1Ewx33x84z4xcl2rQt1U1DnkSkZe7+buAcom/mf0b0bV0yAtRs+Svu/jrgTOBjRH9UZ80C/Ap4J3C2u7+jlXo3WzfgOURjo3fNkvRq4A/c/RXuXp0l3Uzl/IZo7PSfET2V2QaMEl3rvPLIXxKFgv029ZFskm4m+hb4Ue4+V7ssB18geloAUcfqxTMlrE2w/yyHhgVXgUvcffdMeRL+meip2rSLiToZbefuHySa33EFM7f/bqLVwM/zWSYvz1LG3UShVl/PzGspTHe0Lnb3N6cto1bOSrmWZxBN/IaoU/IfLZxDpK3Mfd7/ZomItKQ2Zv1c4P7AGqJoOeNEqzPfAdzsicmwi1SvLNGNyzlEf/iHgZ3ADe6+dbHrM19q8yceRbTY2yBRR2Y30ZCgbW2s2oIws8s4NCF3K3Cqr+I/gmZ2FFHn8nii37VdRO/LT919ts5mmjKMaLLyaURrtEwQDV/8Re1mfV4s52sxs/8DnlDb/ZK7P+tI6yqy2NShEBGRVcHM1hDdZE5Prn+6uzcdiUdkvpnZRuBWoqdmDjzE3X/Z3lqJpKchTyIisip4FNf/vbFDf9umqohM+2sORXf6ijoTslzpCYWIiKwatWFev+XQmiGPcfcftLFKskqZ2YlEn8U8UWSwc9z9tvbWSqQ1ekIhIiKrhrsPAW+IHVqwif0ic3gbUWcC4IPqTMhylml3BURERBbZx4gWjesAMLNj3H22SF4i86oW6GEz0YrcTv1QPJFlR0OeRERERESkZRryJCIiIiIiLVOHQkREREREWqYOhYiIiIiItEwdChERERERaZk6FCIiIiIi0jJ1KEREREREpGXqUIiIiIiISMvUoRARERERkZb9f6S9VskVwU1rAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val0_2), color='red',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_0\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val1_2), color = 'blue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_1\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val2_2), color = 'magenta',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_2\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val3_2), color = 'darkgreen', alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_3\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val4_2), color = 'darkred',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_4\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val5_2), color = 'greenyellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_5\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val6_2), color = 'darkslateblue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_6\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val7_2), color = 'peru',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_7\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val8_2), color = 'green',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_8\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val9_2), color = 'yellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_9\")\n",
    "\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) \n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1individual_objective_2.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val0_3), color='red',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_0\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val1_3), color = 'blue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_1\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val2_3), color = 'magenta',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_2\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val3_3), color = 'darkgreen',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_3\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val4_3), color = 'darkred',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_4\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val5_3), color = 'greenyellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_5\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val6_3), color = 'darkslateblue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_6\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val7_3), color = 'peru',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_7\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val8_3), color = 'green',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_8\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val9_3), color = 'yellow', alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_9\")\n",
    "\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) \n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1individual_objective_3.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAxQAAAIhCAYAAADXQ/w7AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAADDMklEQVR4nOz9eZxkWV3n/78+cWPLjMiMrL26uqu6eqdploZuFgWlWFpRQASHtR2X72/AmXHBAUdHR9RxGEfQ76iMK6gjfkEQEXABRZqxZLFXoKGhaWh6oZfqroyqyi0iMtb7+f1xI6sib0VmRkRG7u/n45GPqnvznnvOJ08uceKe8znm7oiIiIiIiAwisdENEBERERGRrUsDChERERERGZgGFCIiIiIiMjANKEREREREZGAaUIiIiIiIyMA0oBARERERkYElh3ETM7sCeAawD8gCJ4AHgZvdvTmMOvpoSwq4ErgGOAiMASXgNHAncLe7h+vZJhERERGR7coG3YfCzJLAjwI/C1y+xGVF4H3Ar7j7zEAV9daWC4BXAS8GvhPILXP5GeBPgN9x90f7rOdB4OIBm/l77v4TA5YVEREREdmUBpryZGYHgZuBd7H0YAKiJxY/DXzZzJ4zSF09tOUdwCPA7wDfw/KDCYDdwH8GvmpmN65Fm0REREREdoq+pzyZ2QHgFs5/p/4E8AWgDBwBngkE7c8dAf7BzJ7j7ncN3tyuLqX7wOibwAPAKSAPXAsc7vh8AXivmeXd/Y+G3CYRERERkR2hrwGFmSWA97N4MHEK+HHgr7xj/lR7GtLvEE1Fgmgtw9+b2ZPcfW5VrV7abcC7gY+7+4ku7X8+8LvAEztO/76Zfd7d7+izrluB1/Zx/Wyf9xcRERER2fT6fULxSuD5Hccl4AXdnjq4+2Nm9hqgAvxw+/QR4M3Afxugrcu5CfgFd799uYvc/Z/N7FnAceC69ukE8BssjqsXVXd/sM8yfdm7d68fPXp0LatYUrlcJpdbafaYbHXq5+1PfbwzqJ93BvXzzrBR/fz5z3/+lLvvG6RsX4uyzewW4Fkdp97s7r+1Qpk88A3ggvapOeBid5/qs61L3f+Iuz/UZ5knAF/h3JQsBy7q9lQjVu5Bzj2d+Rd3P9Zfa/tz/fXX+x139PvgZDiOHz/OsWPHNqRuWT/q5+1PfbwzqJ93BvXzzrBR/dyesXP9IGV7XpRtZnuI1kUsKAN/vFI5dy/FrhsDXt5rvT3cv6/BRLvMPcCnO04Z8B3DapOIiIiIyE7RT5an5xC98F5wSx9rIW6KHb+ij3rXypdix4c2pBUiIiIiIltYPwOK+Avur/VR9u7Y8Q1mFnS9cv3EN9xLbUgrRERERES2sH4GFLtjx/1sVBe/dgS4pI/ya+Gy2PHJDWmFiIiIiMgW1s+AohY7zvRRNtvl3NV9lB8qMxsFboid7nf18xEze4+Z3WNmM2ZWM7MTZnaHmb3TzF7aTrMrIiIiIrJt9ZM2Np6V6WAfZbtde0Uf5YftR4k2u1vwgLt/tc97XML5T1kuaH9cB/wkcI+Z/Rd3/5uBWyoiIiIison18w76PbHjZ3a9qrtndDlX6KP80JjZfs7fB+O316i6JwAfNbPfNDNb8WoRERERkS2mnycUdwDzROsfAK40s6e7+xd6KPu6LufyXc6tqfaL+v8D7Ok4fQ/wB33cpgV8DvgEcCfwKFEK3QmiAcT3AK9m8df2LURfu7cO1nIRERERkc2p343t3gvc2HHqU+7+ohXKPA/4ZxannAV4l7v/WM+VD4GZ/TLwKx2nmsB3uPstPZZ/E/Ahd390hesuBf4SiG8O8kJ3/78rlH0j8EaAAwcOXPeBD3ygl6YNXalUIp9f9zGfrLFU6gzj419jdPRBstmThGGZRCJHtXqASuUos7NX02jE8y9sbfGYE4k6YZjetjGrj7d/H4P6Wf28c2JWP69fzM9//vMH3tiu3wHFtcAXWDw4+D3gTe7e6nL9U4BPAvu73O6P3P3f99XaVTCz1wDvZ3Hbf9bdf2ON6hsFPgs8reP0Le7+bb3eQztly/BMAX9B9KDRgHEgz4MPPszRo4eBEjBLtGn89cDrgV0b1NZh6R4zBEQPGrdbzOrj7d/HoH5WP6uft3/MG9XPq9kpu58pT7j7nWb268DPd5z+ceC5Zvb7wO1ABTgMfD/wBiDdvu4Ei/eymB6kwYMwsxcAf87iwcTvr9VgAsDdK2Z2I/AVzq1VebaZXTPAAnCRVfgK0bi/CRxh8Y+BEf0amGh/hEQz+b5C9KP9pPVr5lAtFzNsv5jVx9u/j0H9rH5WP0+wM2Leev08SFrTtxK909/pqcAfET29uIfoqcSPc24wcQcQf/E+PUDdfTOz64CPdrQF4ANEWZjWlLt/Dfh47PSyU8REhusrwP8L5IALOf+XdFyifV2uXe4ra9q6tbHTYt5p8YJiVszdKWbFvFVsv5j7ekIB4O6t9jvvdwK/CIytUOTPiV68vyV2fs03kjOzq4B/YHEbPw78kLuHa11/203ASzuON9+wUrapKaJ3P/awkAOhVCvx6NSjTM5NMlOZYXp2mq/MfIXCaIH9Y/u5cNeF5DN5zuVM+D3g19g6j5VXjrkZNkkmktskZvUxbPc+BvWz+ln9rH7e7DH3tYbivMJme4B/C3w38ERgH9AAHgH+Bfgzd7+tfe37gdd2FH+au985cOUrt+0I0RqGwx2nPwN8t7vPr1W9XdrxcqInJAv+xt2/v5eyWkMhq/N7ROP+C5mvz3PXo3dxYvoEhpFJZUgHaWZmZigUCtRbdWqNGo5zaOIQT77wyYykR4h+lJ9G9MBxK1g5ZjPD3bdJzOrj7d/HoH5WP6uf1c/rEfNq1lCsakDRV0Vm93NuI7gqMObuzTWq6wDR4KFz87wvAM9399m1qHOZtnwXUYrZBf/k7t/dS1kNKGRwJ4H/AhxhcrbIbQ/cRkhIJpVhrjFHuVmm3qpSq1fJZrJkgwyjyRz5VJ56o04C4/qj17N/fB/wLeBtwAGihWELlvr/cp9by/KTwP8ALqQ4d4o7H/oiISEJz3C6XGKuXqER1qJzJEgnMuTTo+zO54A6Zgmedvha9o7tIfpl/V+J3iNZSi+/O4d1TbfrisCvAxdyqnSaLz30pXZsaU6XypQaFephjVarSRAko3hTUbxOnYQleOrhp7I3v5so+/XPsXy8w4pjNfc4BbwDOMSp0mm+/PCX232c5nS5TLk+T91rOCFGgnQiTT41yq6FPibBUw8/hT353UTL+n4W2DuEdvfa/kGcIpoxfIjTpTN8+ZEvE3qIkeZMuUy5XqEe1mmF7X62NPn0KLtyozgNEmY85aLOmP8zw425V/18bU4Bv0lnzO7ejrlEqT5P3eu4h5gl2jGPsCuXAxrYeTH/DFujn/9f4AJOl85w1yN3ERJi3u7nxvy5fk4kSSfS5FIj7M7lcKuTIMGTL3ryFo350HkxT5XLlNoxL/55jvq5e8xvYWO+t/vRW8wL/UyYJWCcvWNjuNVIkOCZlzyz42/z24n+Ng/Hph9QmNlR4IGOU//s7i9Yo7omgONE6zoW3AN8p7sX16LOFdrzeuB9Hafe7+6v76WsBhQyuL8FPsrkbJZ/ve9fSSfTTDWmmKnNkfCQoxMNxlKOe0giYVjCsSAkSEAmmWYkMUIrbHF492FymSbRFitXbXBMK/k6cA/lWpKHzzwMBMxWo1/OAAkSdO4v6e6ERDMf04k049kRYCvF3Fu8YRiSSCS2Qbyw8/oY1M/qZ1A/w87s58dnk3xjMgVAPjnGRbt24dT59su+nf3jVeAVwMuG1rrVDCgGWZQ9iB+KHf/ZWlTSTtX6MRYPJh4EbtiIwURbfJfwExvSCtlhvkq1nua2B27DE85D5Uc4OVOiPpfiKXurHMg2GEs2GE81yQdNsoQkm0azFlCu1plpzOLmPDr1KI1Wgujd/81ukkYr0W6zc7oySyOsk7KAkYQxmgjJWZO8NchZk9FEyEjCSFlAI6xH17e2Usy9xTsWtLZJvLDz+hjUz+pn9fPO7edC0GJXMsFIIk25WeLrxUeYrzm3PXAb1XqazbQ4e80HFGaWBzo3sJsFPrQG9aSBjwDf3nH6ceBF7v7IsOvrsU0pouFjp09vRFtkp/kWd514gHKzzKOlk1RmjfEWXFYok081SZjjQMujB9kJc9KJFrmgQcahUYO5epl6WGdydhqY2dhwejLD5Ow08406M7UyCWA0AaPWIEULox0zhgOGk6LFqDUYTUS/DGdqZeYbWyXmHuNt9/HWjxd2Xh+D+ln9rH7euf2cwMlZg73BPHuTkDTjodmTnCmXuevEA0TTnjaHvrM8DeBtLN5/4u3uXhlmBWaWAN4LfFfH6TNETybuG2Zdffop4OKO4wrRruEia2q+PsVDZx7lVHWGZjnB/lQDA9KZEAIILARzgoUCboRueGgkcZLmVBoJKtRIVGfZ1xwhvR6/LVah0ZpnujJLqV4jZcaIRY/GQ4umdC3EbLRnA7djDkMjcCeXcOY9QaleI1mZZd/Y5o6513jjfbxV44Wd18egflY/q593cj8HqQSknGYzQYYW+5MtzrSSPF6aIVt8hGsO7WI0vXR966nvL72ZJXtdTG1mbwHe1HHqbs7fjyJe5hiLX3R/y92PrlDVHwKv6jieA17s7kN5FmRme4kyWb2/13SzZvYDRCsmO/1vd58bRptElnNydobp+hT1SpP9KXCDRLrFWK5BkAhxIFo+Fb3vYxaSMCABYWiELRhJtCg3nDlvcHI2YHb+q+33Ts633FqsVZfxJc7H7rUnX2SmNosBWTNCIBFAkPCO687dzszPizlrLUruzNTqPDYDxbnVrWFaqr2xiwa61/6xk0zXol8n5+J1gkTHbTuLLIoXwpa14w2ZrtU5Me2cnL21t8askZW+XgfHF2J2spZYMuazd+kh5sdnbxle+9dgTeLBQm8xn7VszDUenXYen7l56O1cSU8/C20XjD/e8b292n6OYn5s5l+HGczQXVDoLeazVop5KhxqzP30X68O9Rhzz/08FXJi5nNDb+cw9RrzWRaSSrVIpVq0Wgla9YA9QZNJh5OlaSZnZzi6SdahDzKWe2d74fP7gJvcvRa/wMyeDvwq8JKO0/PAj7h7Y5CGLsXM/gfRjtwLQqJ9L4rtxeC9Krn7qSU+lyd6AvLLZvYe4EPu/vUl2nM5UbqUfxf71P1Ey/FF1tw9k1U8rLAnSEICUtnoPYBM4HjogGMdA4rQwS16rIw5BNBsRrtBNr3Jo9NVpiqLfzx8iYNFuZcWXWQdf5Rs0TVL/alyP/veVOwaW/wHzo3Zah1Ltkg1k5QTEAQOLfBGFJLFG9SO160dM9BqRk9p6skm3yw2OF2eX1Tn4pDPb7XHNyfqaTyxxEW+/EZHs9Xm2XhnExAkHULwMGqpLcS68I8ZWLvHoy8GzabhnqARNLm32GSytPSvZ1+hPb2+ylrNa+7OmKcTEARAK0opaU7H9/QCwy36UppFwbda4GEU89cnm5ycO//9sfP6cb10+drM1JokghapVpIpa/dzM/o6do+5/bNs5/q51dHPX59s8vhsq8cGbczXYbYakkiGJFtJ6u2YrSNmfHEPRT/H7TOJ6Ez0s5ygGTT5+skWj80O7wXxWry4nqm2CBZiTnT08xI/z52/vywB+OJ+/trJFo/PrX3SndVYiDnVSlIzSCYdGh3f27DoF8ZCH0e/s6P/t5rgHvXz106GPLaueTz7N1MNz/ZzzSBIAg2LvqfboVpHzOVaCE3HE0YiCEmMhDSrSfYlYS5Z4a6H57f0gCINvK79UTOzrwAPEQ0Y9hItsz8SK1MFXu3ut6+irUu5MXacYLBF3+8BfmSFa64gmsL1NjObIloNcxooAwWi2C/vUu4U8L3uPjVAu0T69pn7Zrjugha1RkCQbeEOiVZIJtHCPaRGSNjxt+bORxI02q8xohdghhmETdg9Bh+9u8n9jy/zRKGnv1uLhhoDvbBcrsxlFzR55ZPg9JwTJBf+KJ37JR1vgdH5h2ohZqfVhD1j8OG7mnzzsV5fePXf3tW64sLhx/uNR9ckk/fQXHlhk1c+edCY/ez39dmYv9zkGyeGF/Na9PdVF/Ub87kzXfv5y02+vsn7+aqLGkOOucHXHx3qe5lD138/r/Dz/OXmUGNei+/tJxwe9s9zg3se2dz9/ITD/X1vjxiMW4iF7TcKkglS2SatasCBkRY33TPLy5627mF0tdrZZhnguvbHUu4HXrewwd02sgv4jh6u+zRw40YtDJed6V++3uA5FzrNbBMPjUSzRToZzc2serjoF1YzhEar442v9i+4MGEkAiedMG57yEmUNiKS3t3edF77ZCMIHHcjES5+smGc/35rt5iDdsx3POIkyuvU+AHc/vDOihfg9kec1z5liDE/qpg3I8WsmGHAmIe6Qnf4+o7Zz50wd6zRIkwGBNkmI4Hzr/fV16/xKxhkQPERooXG30E0oFjKvcAfAH/g7tUB6tlMisAvAy8gSgM7usL1daKdwt8JfMzXa/dAkbZT0zUemsxw2YU1pqej30bZlBO2H9Z3/sKq1g0jcd6EniB09o87d59IUK/Cpcnuy396mRTR+8SJcz8qvZZZuO6bNbjnsQRPvCCkONdfrQsSIewbi2Ju1uCK5BpkDemhWb20/BuL4u32p3dl8XivTHWPd3gTX1b3q/BczL7KPoa7TyRo1eCy1PSq2jQsS0Xy9Tp8/bEEVw8h5q+dSNCqw+WbJOalKGYYRsxX7LCYw20Yc4KzM3LbU5Ih0Wyxa5fzzUczTJfPW3WwYfoeULj7x4CPmVkGuJZoGtBBYIRo2tOjwOfd/RuDNMjdj9PHd1UPC7ZXzd3LRGtCfrWdUepKoqlNFxJNdcoQLQSfAu4D7tgGgyjZwkYSzi33j3DpvnkyKaNeT5BJOa0us8OrDevyA2eMpJxWCz5xd5pM0snTxzshff5d6PlyW/oFaSqM2nrVgSojKZgf4Mn3SMppte+TSjojiXV4fD7gq/VUqzNeZ77R/43i8WaDzfNuVzfJVryPB43Z+cTdGZJJJxMMr4/XYsVBsgX/eHeaK4cQ8z/enSEZOJnk5p4Wkmwq5mHEnN7kMQdN+MevDSnmr2WiJxXbLWaL/dchnQ4Ja84t942QT26e96sHnvLUXox9a/tjx2hnebqn/SGyKe1KJ5ibD/nEHaO89FllSg6Z1Ll1Cx2bj1JtLj6G6Jd0YdT5/25JMVc3MgmYGAtYPevyv+HIzCWYqxsf/HyKf/vsBlbp7w9Ut5gLY5skH18Xw4/XmMhn17DFbavo+MxswFyd82KO1iVb+/t78XJday+6N5aIeWwdYl6FtYi5sB79vAprE/PIBkTSux0bc21IMde2Z8zuAS0PSCRCzJxMKiSfDfn7W3PMzYfsyqzX/tQr2+QZe0VkEBelRjhTn+bRYoaP3Wp89/VlduVblMJowlPnJLxKLQFhAjPHzNk3Fr1r/Re3ZPjWqSROyK5EmlwwyrlnGU635xoLFt5JgXZ2nS7ZnWzR9d3u5ed9bvFVi88fSGQpUeOx01n+6tYkP3BdjYksnJqLMp8s9ccpYSF7x5xWaHzo1iyPn06SosWuRIb9wVjHtcMbAi33tWtXt+Lr7pOJEUpWY/L0CH99a4pXXldldxaK7XhxWzTByIAo7WIUbzM0/vrWESZPJ8lYk92JDBckx5aobZgDwMHvNJnIUrI6xdMjfLgd866MUZxNLH3f9lzrveNRIoIP3zpC8XSSrDXZG2S4MBgfYguHrxhkKVHn1JkRPnJbilc8vcauDBRnAziXoZ/OnzLc2jG3CN34yG0ZTp1JMmIt9gUZLuoSczcrfp+ukYWYT58Z4aO3pfj+p9fYnYHJjpjjvwsWFrfuG2/RcuOjt2U4fSbFqDXZF2Q4Eiz9vb0ZFBMjlK3G6TOjfPS2xnkxdy48j1jH93a3mLNc3GM/b5SlYj73vQ0rxfw3t2U40455/xaI+VT79/aZM6P8zW0NXr5CzElP0GolCVvOnonoCfLHbs3zaDFNLahzOLt5BlAaUIhsQ5eNZDgxE23888ipNO//vyl+7KXTjE+0AKfeai/Edqg34XA2xWg62jH7/sfS3P6NEXJ148kpONmq8Z3pvTw9vavn+nt6GbLK1yrx4kdG9vHp2ikOBBmYhps+4zzjynkuv6BO6Ea1DtV6gtAhYZBNh2RjMafqxpXJKObnZfZyXTa/ukb22PZBHGzsXRTvJz8zxjOunOeyPuJN1o3LF+LN7uX6bG4ILVs7++vnYg5PJ/jYTQm+7ZoSl19UxR3ma3ZezCOZaOB43yM5bv5qHgtDLkuGZ/v4+uxKS+LWT7fvi72dMZ/qFnNiiZiN+x4Z5eav5iEMuTRYiHkPz9hEMXezZwgxexhyyRaKeXd9T0fMuT6+t5eKeTfPGNk8Lza72bVEzJf1EXMYhhzdxjGn0046WcfM+cYjI3z6zgJN6gTJBtWmc2VhuaXM60sDCpFt6Kr8CP86HRC642GSajXDN07M0zjT5MB4yJ5RJ5+NnjKMZWFuOsnXimnuO5FhppQCIJVuQCJK/3T1aI6RrrMklpm/OcjUzq5lVrhR+9NPHMnx6eopQncIA6ZnUnzy9iyFfIPLDtW4aH+dvYUmqaTTaBqnZpJ89YFlYh7JkUn0tI9lvwENRdd4b8tSGOsh3rkU2Pnxplldmty1thBzs2m06ima5nzqC+Pc/vXRFWOeLSfBoykEQTp6p+/qkRxp33kxpzYk5t5/FtYm5s2dKndNYm4p5s2m35gnp1PcdyLDvY+MMF1O4m64j5DOhiQs4AmbaIqXBhQi21AB5wk2wd2tEpnqKPv2V2lZSLVhfOt0wLdOR9c9Ppvgn76Y4yImYhvSGfPzWSqjM1ydzZM+GFJ9YH0XKPf7Ujx1aciV83m+Vq+Qnc+fnXNaLaU5+Y0MrJAmwh3K8yPMj07zxGye5IUh8/dtrhebnV+T5OUtrqzmuLs2z8h8HktEU9bmSxkeXylei/rY55NRvCM5kodbVO5d7QBqbSUvb3H5fJ47p1vsTgRRXnqHSilYOeY2xzhTNa6dyBNsgZiDK1Yfc4gxtUVj3pUISAwl5s2zeLWb4Mohx3ykReUbWyvmhe/tcingsT5+nrd1zCGEzY7pvdHOjhRrSZ6WGWWstXl+ljWgENmGWo+HvCB1gC/PNknQopBr0uL8XzxT5QRZAppddkGu0qJeHuHY2H7KrTKF0+nFr2gX/T9WvuNztlSZJa5fuJd1/dzS/5/ZX+NYcj9fmjqJ0STriR52d16s5k0a5RGeP7qfymyZXfd1vPvTy9+pXuvr6V7Lf3p2T51jiQN8qXQSsyYjZ9eJ9MqpeotGaYTnjxygcrrErnuWmRYyrL/TffZJp9ldJ3hm6Sh3hQ9Qo0nG+k8UUPMmiTDBM0tHqRQn2f3V86d5LZNMbG11qXe2sETMvbSx/aWud8Y8Ocmeu3qc2rZBX4fOmOs0yRDEFomsrE6TRKsd88lJ9nxpbaYvDsvseJeY+7Qo5sd3YMyPTbLnzs0d88xYfzEv/p0erYFs4ASe4NtaF1N/bPNsNqIBhcg2lLgry9SV43xPM83fp+8ll2sRdhtQVIwUAd7wjj/WRt1bVKzBS+uXMX0iR+ofS4zetXddY+jXyQfup/zkvXxPfYS/T92HNVOkLeC8RX1nLT5/NubGZUydzJH6ZInsXb2vG1lv9RMsijcxQLzzC/FO5kjdVCJ718S6tH1QM49lqV6+j5dmGvxN8K0ohWKfMZetwctbFzNd2kf21lkOfbWwPo0f0MzkDoy5OMSYywsxb+7FujOnFPNOiHn2dL8xc/YdDiNB3UMqVucVfgnTpb2kvjaM7IvDoQGFyDYU3HkJdxVSPHMi5CX1y0nlvkTVmue9F3KmbKQ8iYeJs+8cTyeqBBgvrl3GYcb514cv5IovtxhLpTtyNVnszcL2UwWL5V+xc08bzt8BY/E1CxZf11n+/Os77zt51xV8c/xCnrP/EV4cXsE/pR6gRIMJ71z80f2X9rRVCdx4ce0KLmKMz33rIi7/apbcyJ7zSp0fdbd2L3HRkuJfg5WvmvzKE/nm2AGec+BhXty6kn9K3x/FG2bPXuiLeuzczacTUbzfXbsyivfBi7js7jyjuQNd6+39jeHec6oP4sH7AqYKozznQJ3vbmT4p/QDlGgyEWaim5uf38MefZdMJ2ok2jFfwBifK+5n1/1j7M7vG+ob8V0zI60i7gfvSzFVyPYcM4AtEfNni/vZff84u8b2D96gVej1y7BSzN7lEdLZmK1Ggs5+PsCuDYu5945/4L40U4Usz+2M2Ztnf395PPWbn/tem7bqopg/WzzA7vsLw495yEm/Vox5yX5eHPPBdj/vvn+CifF9w23kkD1wX4apQmbx9/YyMUeZCKMxxTQ1Ema8rHk5RxJ5bquMk/36no0IoysNKES2oXJ4CY3iYzw4VuDKZMiFmd18kTJVogVrCTcSJDhdCtjTSDPXMmqJJo5zce0A31Y/wt7A+MLpC5g6Oc7J0cvYve/gBke1vFPFw8xMTvNFC7h2zwleWd/Fv6Yf5lupUxhGNkyR8RQJjBCnZk2qiUYUc30/314/zJ7A+OLpQ8xMjnMqcyn79nV/gb0ZnCoeZKY4zRcTiSje8tN7i9e6xFsc53T6Evbv2bzxAsxNP87cqTN8MXGEa/ec4AfKE11iTsZirrf7eN+imOdO5UmmjlKZ2Nzf18OMuXQqTyp1lPlNH/PuwWNudOvnizd9zKXpXZRWijnsLeaon7dJzD30850dMVe3SMx39hhzI6hTp05ozmXhbr6zeYg9QcA3mwX8DMyHhzY6pLM0oBDZhsoHDpC57zHmDmd5JMhxNNVir2VokqLiLaqEVFohp2stRrzFRJjngvoER5t7uCAIwIw7Tx7kTGOU4IxRz462H7t25Mm2jv/H82eft/fEUuc5/75nzy8RXLfzBvXsCMGZGc6M57jz5CGevP9xXtI8ymO1i3gweYYTyWlOB2WahCRJsKeV4wn1gxxt7uaCIIknaMecIzgD9ZEsrJRpcljv2A1wn3pphGBqejjxTkF9NAvLzhZYpz0JlqmmOZ8meRrOjK0+5uRpaGbSUBjuE4VhWxTz5CGevG+AmCcPcqbejjmbhl2bKMAumtUtEPOQb7cmMe8e9qZnw11UsyYx79k8G71102/M+8IRjrKXK8IJDiaShAnjm5UJ5ixD5utGdffmmZarAYXINjR9MMNEcRfzX5jEvyfk0WYSTxopEhQIGAfOlJO8ODzIteWrsTBBOtkikXImy6PcO7OPmgUwCVnPUL3A4N9cstFhLav6obvInszQnGxy5tAotzx+MVcUilyYK3Ehe6nXD9BoBWeHLKmgRTpoQYouMWepHkzAvzm6wVEtLYo3S3OyvGy8IZBghXjDLNUDCXjl0Q2Oann+wWnSxVEaK8TcSx+nfRT2JeEVF290WMvqNeZe+jnto7AnCS/fHjH33M/bKOa++vn7jmx0WMtak35+2WaPeaqvfh5N18ll61jgTNeyPFIfp5FJwO3GWH0vfkBpY0VkDdUvznHg65fw0Okp8o+2qF3XpGmGhwkSDoE5c5WAPZYkbSGlVoYTcwUmK3kqlooeQDwWQAXyQYFqIbXRIa2oVUiRP1VgpjIPJ6B2EL4yc5DRqQb7cyX2jFbIp2sEFtLyBKV6hkdmR7dszDstXoBgT5bsmQKzQ4h5NCjQ2L15NoVaimJWzIp558Y830wzV8kwXR+hOpKAJCQ+n4bTsCd9CZUrJjY6pLM0oBDZhtIH8iQuqHDwsScwYt+kPlXHDkR7DzTdaDqcmBmhVtrPw9+6DEsmIHBIgJUT2KmAsNFiLLEPywckclvgxWYuheXr5Et7masUSTycwve2qORSPFjdxYPl3Vi0UXi0D0PAlo6513g9dCxhWz5egNy+HNXHqkPp4zCfILdvc+8MDr3H3Es/b7eY1c87I+ad3M+j+Rq79s1BChInk9g9KVqVOoeCa2gcDNj/xI1JsNCNBhQi29D+g2NMPadB/m+MgwcKPJpqELQcDzk793emHJBv5SCArLdIzCRIzCRoVZsYLQqpC8iQo/qEHHv25bnoyO5zFcQyLXU5jS066Pzv4snHtsQNbIkyS13/2GMzlEczZG8tsythTFUfhYedYDRFONHCx5v4mEPCIQSrJLDZgMR0QKtSwyzBrtSFZGyM6pPzXHBwjCdcs/yCN+tpHvXKF/V2n8Vf0+LkHHP5OUZuLlFNJJiafxh/2EmOpAh3twjHm/i44xZinsAqRmI2SeJMQHO+hmHsTh8mwxjzT8kzfnCcJz31cG8NWWUcg94jSCa4u+FM3D5PNZHgzPzD+MMhwUiacHcTH2/hhTCaKxBGLzoSs0E75ipGgt3pw2QZY/qJI1xz3cU88ckXDtbOwcLr/f7tL0QqleQrTdh1WxTz6fmH4KH29/XuFl5oERbCs/2cqCSwmSjmVqUKZuxJHyHLOFNPHOFJ1x/lmgFjXrqxw71dKr045jPzD+GLYm7iBY9eXLYMqxg2kzwbs5mxuzPmZ/Qesw3jm3gAqUySrzZhIhZzsh1zWGjiEyFujrlF39vtmJuVecwSi/r5yc+4hGueMuR+HrJ05vzvbX8oJDmaXhTzop/nHRLzQj+nq05wX5bg8SSNuRpYi0MjTyTHLorX57n26OZJ564Bhcg2dPHRvZx4eIr8C/KM7KrRzBoBFqXQbK+rm5lJMn5yjOD+DPsaM3jYAJx8ei/70peQrGfhhjzFXUm+7Tuu4NnPvXxDY1qROzd/5l72PW8UPjlCMz1Osf4ApZlTMGMEiRSBJdspb52WN2mFVZaL+fpnbd51I7Vqox1vFj6Z5XBmLIp39hTMnou31YQgGbTjLbNUvM9+7mVce93mnn98+OI9nHh0mn2joyRuynLhEjEv7uMa8ZjDF+VgV4rvfsmT2bV7c7+reeHhXTzyyBn2Pm+ExE0ZDi3Zz62Ofu4es+9K8V3f+6TNH/NFu3jk4ZVjXtzPFZaM+Xs2f8yHLpzgkYdWijkV6+fuMYe7Urzoe67Z9DFfcOEEDz90hj3tmC9YIuZe+nm7xby4nxu0aJ4fcy7FVU+8YKNDOksDCpFt6KonXsDnPnMvwTVpqvtrJBLtRxPtN9+aTWN+PklYHiHhDbKJLKPZC8in95CeH4UWcEOe8MpdhJNzm+qX1lIWYg6v3EUCSP5f5wJ7AvWJCqX6aSr1KWqtMqG3SFhAJsht6Zh7jbcR1kmF6S0fL8Cu3TmufMJB7rt3kr032MB9fGZvmiuv2L/pX3xA7zGv1M/bMWb1886IWf28NWLWgEJkG1r4pXWqeCelkQbWCvGOjH8zlST5cBTm93Bo5GIuauWgDjQNDjrccAAmspw5VeLKqw9uql9aS1n0i/oJu+HgKHzyJOnHc+xmlN3Zw5D2c1ls67alY+413mqtSjaT3fLxLjj2oqt58P5TzB/JM/L6/vt4Pp0gqDU59qKrNziS3vUS83L9vF1jVj+zI2JWP7MlYt7cCXtFZGDHXnQ1+fwspVqJxKK9HmCmlGQszFIv58g2A8g5PCkJr9kLr7oYJrLMV+oEQWLT/dJazrEXXU0QJJiv1GEiG8Xymr1RbDmHeYO5RPTvNoi5l3iDSmrbxAswNpblZa+4lrm5KvPpRF99PJ9OMDdX5WWvuJaxsezKlW0SvcS8VD9v55jVzzsjZvXz1ojZvPNtS9lUrr/+er/jjjs2pO7jx49z7NixDalbhufk43/OJ77wGySzj0cLsj0aVHzx3jy1r11F80vfyVUvfTp79+YXlZuv1Jmbq/LK11zP0Uv3bUDLB/fg/UU+/Jd3MDaWZWQ03XO5rRrzSvE++OCDHD169LzzWzXeBQ/eX+TvPnInrVbInj25ZRfThqFz5kyZIEjwsldcuyXjheVjjvfzTog5bifErH7eGTFvVD+b2efd/fqBympAsXlpQCGr1Wz9Ie/7zDtIteYIw+iXlQHH75xg7N5rqX7jmTzlFU8j336nYyf8oo7bDjFvxj9M62Fursrxm77GN772OAmDkdE0IyNpEoERtpz5+TrzlTqhw5VXH+TYi67edO/q9WupmB96+FscOXzxjopZ/bwzYlY/r1/MGlBsUxpQyOo4M/O/wEfu+HNGvUSjlsY9muX4N5/dzdH7v53SyWu47hVPp9lo7Zhf1Nv1j9Nm+8O0nqbOlPn63Y/xrQdPMfn4HPVGk3Qqyf6DY1x8dC9XPfGCLbNGpFfxmB966BGOHLloR8Wsft4ZMauf1y9mDSi2KQ0oZHVmeejMf+L/fuXvyFGj2UjiGM1Wgr/61AGu+MYNzNaP8pRjT+DABeM75hf1dv/jtFn+MMn60u/snUH9vDNsVD+vZkAxlCxPZnYF8AxgH5AFTgAPAje7e3MYdfTRlhRwJXANcBAYA0rAaeBO4G53D4dY3xjwXOAiYA8wCTwEfNbdq8OqR6R/RU7OnCFpLfzsdCenNG/sSgRc5CEjT93Df/jP37XB7Vxbu3bnePZzL9/8+2gMSTxevQAREZG1NvCAwsySwI8CPwss9Ze6aGbvA37F3WcGrauHtlwAvAp4MfCdwHJvv50xsz8BfsfdH11FnRcDvwa8Ahjpcsm0mb0f+EV3PzNoPSKDK3JqbooksZSx5YBxz+KVMZKHun3rioiIiPRuoLSxZnYQuBl4F0sPJiB6YvHTwJfN7DmD1NVDW94BPAL8DvA9LD+YANgN/Gfgq2Z244B1vhL4EvB6ug8mACaA/0AU+3MHqUdkdYrMVaYx87PZnQBmywG5cIS0jzEy3nsWJBEREZFu+n5CYWYHgFuAi2OfOgF8ASgDR4BnAkH7c0eAfzCz57j7XYM3t6tL6T4w+ibwAHAKyAPXAoc7Pl8A3mtmeXf/o14rM7MXAn/J4q9dFbgVOEkU6zM4F/uFwMfM7Nnu/rVe6xFZrVb4OLXmHBmc0M/9iMyUA/Y1cqSzY4zmtLeliIiIrE5frybMLAG8n8WDiVPAjwN/5R0rvNvTkH6HaCoSRGsZ/t7MnuTuc6tq9dJuA94NfNzdT3Rp//OB3wWe2HH699uLUFZc/dyO6YMs/rp9EPgpdz/Zcd1lwJ8Az2ufGgf+th17rc+YRAbgVOrfouU1DMfpfEKR5Eg1T2pXntFRDShERERkdfqd8vRK4PkdxyXgBe7+QY+li3L3x4DXAO/pOH0EePMgDV3BTcAz3f1Z7v7H3QYT7Tb9M/As4PMdpxPAb/RYzy8QTZla8GHgdZ2DiXY99xGt57i14/TlwI/1WI/IKpWZmT8J3oimO7V/OkM3KpUk6blRsgfGyWSD5W8jIiIisoJ+BxQ/Ezv+peWmMLUHGT8BPNZx+i1mtqvPepfzZne/wd1v7+Vidy8BPwi0Ok4/z8wOLVeu/fk3dJyaBf7jUhmj2hme3gB0fv7nzSzTSztFVqfI5Gw7w1PHUH+2EjDqGSjnmDi6e9kN30RERER60fOAwsz2EK2LWFAG/nilcu0X8J3XjQEv77XeHu7/0ABl7gE+3XHKgO9YodgPAJ2Dgb+IP5noUs9dwCc7Th0EXthHU0UGVKQ4N0VAiMcWZI97FirjFK7Yu4HtExERke2inycUzwE63868pY+1EDfFjl/RR71r5Uux42WfUAAvix2/t8d63hc7/r4ey4msQpHZ8jQJCxdleJopB+RbWYLWGOP78xvYPhEREdku+hlQxF9w95Ox6O7Y8Q1mttGTt+Mb7qWWurC9Wd7zOk7VgJ6mWAGfiR3f0GM5kYGF4UmqjdnzFmTPlANGmjky6TyFidENbKGIiIhsF/0MKHbHjvvZqC5+7QhwSR/l18JlsePlpi9dAXQm7L/T3eu9VOLuD8bufYmZaTcxWVNRhqcq5pw35SlbzZOaGKMwoW9DERERWb1+BhTxdKf9LC7Odjl3dR/lh8rMRjn/ScFyaWOvih3f32eVD3RWD1zZZ3mRPpSZqz6OewPcF2V4KpVTZObypPePkx/r9mMpIiIi0p9+BhRTseODfZTtdu0VfZQfth8l2uxuwQPu/tVlro8/zXi4z/oeiR0vt7u4yCqd4uTcQoanc08n5toZnqwyysTFuwiCfpO8iYiIiJyvn1cU98SOn9n1qu6e0eVcoY/yQ2Nm+4H/Fjv92ysUi7e12Ge18es3JHbZKYoUZ6dIcv6C7HHPEFbGKFyxZwPbJyIiIttJPwOKO4D5juMrzezpPZZ9XZdz655ixqKk+/8H6Hw1dQ/wBysUjbe12mfV87FjpdeRNTTJTDvD0+IdsqMMT8l6nvELNKYVERGR4eh5QNFehPzh2Ol3rFTOzJ4HvKTLpzbiRfUvAd/bcdwEftTdGyuUy8WO+x1QxK+P309kaMLwJPP1doan2BOKbGuUdEoLskVERGR4kn1e/5vA6zm3H8ULzex3gTe5eyt+sZk9Bfggi/evWOBdzq0ZM3sN8Mux07/g7rcMcLt+2x6/fsntic3sjcAbAQ4cOMDx48f7rGo4SqXShtUtq7P3gk9Tb5TIJP28DE8XzOeYt5Cv3n0n33o4pX7eAdTHO4P6eWdQP+8MW7Gf+xpQuPudZvbrwM93nP5x4Llm9vtEezNUgMPA9wNv4Fy61RMs3stierAm98/MXgD8OYtfyP++u/9Gj7cox477fXs3fn1pqQvd/V3AuwCuv/56P3bsWJ9VDcfx48fZqLplNeZ5fOYvSZxsYc7ZoaxjzM0nyZbH2HvZRbz4e15AMhmon3cA9fHOoH7eGdTPO8NW7Od+n1AAvBU4yuJ1EU8F/miZMncQ7Rj9Wx3npgeou29mdh3wURbvI/EB4Cf7uE18QNFvvs349UsOKERWp0hx7gxJC/GwM8NTgmwryvA0/sRdJJMbva+kiIiIbBd9541sT226Efg5YK6HIn8OvBDYFTu/3EZyQ2FmVwH/AIx1nP448EPuHvZxq/jGfHv7bMq+Fe4nMiQLGZ5aizI8zZYDxj2Nl8coXB7fo1JERERkcIM8ocDdHXiHmf0J8G+B7waeSPTCuUG078K/AH/m7rcBmFl8M7cvDtroXpjZEeCTLH4x/xng3/SwCDvuvtjx4T7Lx6+P309kSIpMd8nwNFNOkg+zJGp5xg9PbFzzREREZNsZaECxwN1PE+3h8Ns9XP6sjv9Xga+spu7lmNkB4CYWv5D/AvBSd4+ncO1FfA+OS/ssf0nH/x34xgBtEFmR+ySV+gxpop2xF8yWA8ZbOTLJMQoToxvXQBEREdl21mWrXDM7yuIX1Te7e3ON6poAPsHinbjvAV7s7rMD3vZeoN5x/DQzSy91caw9FwMHOk496O6VAdshsqxq42Ga4TzmvnhTu0rASDVPemyMQkEpY0VERGR41mVAAfxQ7PjP1qISMxsFPka0SHzBg8AN7t7v7tZntadIfbrjVIbuu3938x2x438atB0iy6tSqp3AqYM73pnhqZwkW8mR2qsnFCIiIjJcaz6gMLM88GMdp2aBD61BPWngI8C3d5x+HHiRuz8yhCr+Nnb8gz2Wi18Xv4/IkJyiOHeGgNai/SfK8wlSrRSJUo78hQXSmVXNdBQRERFZZD2eULyNxftPvH3YU37MLAG8F/iujtNniJ5MDGsB9F8DtY7j17fXaizXricDN3ScOgl8akjtEYkpMjlzfoanmXJAwbOElRzjlyjDk4iIiAxX3wMKM+v57U0zewvwpo5TdwPLbiZnZsfMzDs+Huyhqj8EXtVxPEe0ZmJoC7/d/QTw7o5T48Dvtwcz5zGzbPv6zs//T3evdbteZPWKTJWnCPBFGZ5mywFjYZbE/BiFSzWgEBERkeEaZO7DO9sLn98H3NTtBbKZPR34VeAlHafngR8ZIGXrsszsfxDtyL0gJNq0rtheDN6rkrufWuGaXyPag2NhT41XAu83s59y97P7apjZpcCfsjiz1TeJBj4ia8J9knJthrT5ogxPM5WAsdYo6WCMwi6tnxAREZHhGmRAkSbaJft1QM3MvgI8RDRg2As8ATgSK1MFXu3ut6+irUu5MXacYLBF3+8BfmS5C9z9MTN7FfCPnPvavRr4PjO7hWhK02GigUTnVsSzwMv1dELWUq3xCK1wHsPBzz0YmykH7KvnSOeU4UlERESGb7WrMzPAde2PpdwPvG5hg7utzt0/ZWavBf4EKLRPZ4FjSxR5FHitu9+9Ds2THatOuf4oIXXAFy3KniunyJbHSO3JK8OTiIiIDN0gi7I/QrRp3Ervtt8LvBm4ZrsMJha4+18Tpab9C6InM93MEE1xeqq7f3a92iY71SlOlc4QeHPRguxyNSBopghKo4wemiA7ktrANoqIiMh21PcTCnf/GPAxM8sA1xJtIHcQGCF6cf0o8Hl3H2g3aHc/Dh0rSle+/ugg9ayWu38LuNHMxoHnEk112g1MEk0B+4y7VzeibbITFTk5M0XSQjxcnOFpzDOElVEKR3dh1vOPloiIiEhPBp7y1F4PcGv7Y8dq77798Y1uh+x0k0yVpkgQnt3QDqIBxXiYxSrjFC7bs3HNExERkW1rvXbKFpE15D5JuTpDwnzRlKfZcsBoOELa8hT25DawhSIiIrJdaUAhsg3Um4/SCCvEF2TPlAOy9TzpXJ5xZXgSERGRNbDaLE8isuEalGuPEnoNi21qN1dJki3nSe0eozChAYWIiIgMn55QiGx5pzhdOUOCVjTdqb2GolILoJEiqIyQPVggl89sbDNFRERkW9KAQmTLKzI5M0XSWucvyPYMXspTuHhCGZ5ERERkTWhAIbLlFTkzN0VAuGj9xOzZDE9jFC7fu4HtExERke1MAwqRLa/IXHX6vAxPM+0MTynyFPblN7B9IiIisp1pQCGyxdUbj9JotTM8sXhAMdLIk84qw5OIiIisHQ0oRLa0JuX6I4TUMF+cMnaunCRbyZPapQxPIiIisnY0oBDZ0k4zNX8G82aU3am9KHu+niBsJAnKI6QPjJMfy25oK0VERGT70oBCZEsrcnJ6ipSdvyB7zDNQyVE4MkEQ6EddRERE1oZeZYhsaUVOl6YIFvagaDuXMnaMwuV7NrB9IiIist1pQCGypRUpzc9gFl+QnSTXGiUVjjF+YHwD2yciIiLbnQYUIltYo3WCWrOE4edNeco2c6TTeS3IFhERkTWlAYXIltWiUnu4neGJRQOKmXaGp/SuPIWJ0Q1so4iIiGx3yY1ugIgM6sy5DE/42QxP1XqCVj1JqjxKat8Y4wVleBIREZG1oycUIltWkcmZKZLWij2daGd4KucYOzxBMhlsYBtFRERku9OAQmTLmuRUaYqAcFGGp9lKNKDwSl4ZnkRERGTNaUAhsmUVmatMk7AwluEpIB+OkGyMMX6osIHtExERkZ1AAwqRLarZeoxao1uGpyQjjRwZZXgSERGRdaABhciWFFKpP0yrneGJ2IAiW82RKijDk4iIiKw9ZXkS2ZLOMDM/Bd4AHG9neKo1EtRrCVLlHMm9YxQKekIhIiIia2soAwozuwJ4BrAPyAIngAeBm929OYw6RKRTkZOzZ6IMT+HiBdl5slAeJX91gXRG7xmIiIjI2hr41YaZJYEfBX4WuHyJy4pm9j7gV9x9ZtC6+mzXEaLBzTPb/14PjHVc8h53/5EB7/0gcPGATfs9d/+JAcuKxBQ5NTdFMpbhaaYcMO4ZwlKewqW7N7B9IiIislMMNKAws4PA3xG9WF/OPuCngVea2evd/XOD1NdDe54M/BrRAOLAWtQhsrkUme2S4Wm2HJBrtTM8HZ7YuOaJiIjIjtH3gMLMDgC3cP479SeALwBl4AjRE4KFHbWOAP9gZs9x97sGb+6SLgNeugb3FdmUWq3HqdbnyJoTxp5QHGqOkk7mKOzSgmwRERFZe30NKMwsAbyfxYOJU8CPA3/lvrA0FMzsAuB3gFe1T40Bf29mT3L3uVW1unc14BGiAcew3Qq8to/rZ9egDbIjhVQaD9Gi2jXD0yW1HOnxMSaU4UlERETWQb9PKF4JPL/juAS8oNtTB3d/zMxeA1SAH26fPgK8GfhvA7R1JSHwNeA24Pb2x5eBbwf+eQ3qq7r7g2twX5EVTDM7fwa8CXZuD4pGM0G1GpAp5UntGWNcGZ5ERERkHfQ7oPiZ2PEvLTeFyd3dzH4C+C7ggvbpt5jZO919qs+6l/MpYNzdy/FPmFmXy0W2siKTc1GGp0ULsisBeTJQHmHk0nGyI6kNbKOIiIjsFD1vbGdme4jWRSwoA3+8Ujl3L8WuGwNe3mu9vXD3uW6DCZHtqUhxdpokrdgO2QFjniEs5ykc3aXBtIiIiKyLfnbKfg7Q+Qrllj7WQtwUO35FH/WKyCJFZirTJOzchnYQLcgeC7MEVaWMFRERkfXTz4DiUOz4a32UvTt2fIOZBV2vFJFlheFJqvVZDD9vD4qRZo5MkKewK7eBLRQREZGdpJ8BRfwtz342qotfOwJc0kd5EQHAqdS/RcurmPviKU+lgGwtR2pMC7JFRERk/fQzoKjFjjN9lM12OXd1H+U3oyNm9h4zu8fMZsysZmYnzOwOM3unmb20nWZXZIhmmKtNEXoD8LOb2jVbxnw12c7wlKcwoQGFiIiIrI9+sjzFszId7KNst2uv6KP8ZnQJ5z9luaD9cR3wk8A9ZvZf3P1v1rtxsl0VKc52ZHhqr6GYKQeMksYrI2SuKJDL9zPeFxERERlcP++g3xM7fmbXq7p7RpdzhT7Kb1VPAD5qZr9pSrkjQzHJ5NwUScLYguwkY57ByzkKRyeU4UlERETWTT9PKO4A5onWPwBcaWZPd/cv9FD2dV3O5fuoezNpAZ8DPgHcCTxKlEJ3gmgA8T3Aq1n8tX0L0dfurevYTtmWisyUp0lYeH7K2DBLYn6MwmV7NrB9IiIistP0/ITC3evAh2On37FSOTN7HvCSLp/aigOK3wIudvfnufuvufvH3f1L7v5Nd7/D3d/r7jcCVxENwDr9opm9YP2bLNtJGJ6kUpsl0SXD02grR9ryFPYow5OIiIisn353yv5N4PWc24/ihWb2u8Cb3L0Vv9jMngJ8kMX7VyzwLuc2NXf/nR6vu789kPos8LSOT/0P4NuWK2tmbwTeCHDgwAGOHz8+WGNXqVQqbVjdshRn/6HPUGvMkUk67ufeD5gpBxyujlJ3uOcbd3Fq6ps93VH9vP2pj3cG9fPOoH7eGbZiP/c1oHD3O83s14Gf7zj948Bzzez3gduBCnAY+H7gDUC6fd0JFu9lMT1Yk7cGd6+Y2Y3AVzj3JOjZZnaNu391mXLvAt4FcP311/uxY8fWvK3dHD9+nI2qW5Yyw8nZDxI8HmKdGZ5CY74WMFIZY9fFB7nhhudRmBjt6Y7q5+1PfbwzqJ93BvXzzrAV+7nfJxQQrQM4yuJ1EU8F/miZMncA7yOaMrRgeoC6txR3/5qZfRx4acfpFwFLDihEllakOHeGwFrR8732M77ZckA2TEM5S/roOPmxblmaRURERNZG3/sktKc23Qj8HDDXQ5E/B14I7IqdP9lv3VvUTbHjJ21IK2QbKDI5u5DhafGC7HHP4uUc40cKBIG2PxEREZH1M8gTCtzdgXeY2Z8A/xb4buCJwD6gATwC/AvwZ+5+G4CZXRm7zRcHbfQW82DseN9GNEK2gyLT7QxP8QXZY2EGKuMULt+7ge0TERGRnWigAcUCdz8N/Hb7YyXP6vh/lWhtwU4wHzvWFsYyEPdJytVZMh3rJyDag2Jva5Q0OQr7tmLyNBEREdnK1mVuhJkdZfGu0je7e3M96t4E4m8Zn96QVsgW58w3HqYVzgN+3pSnbCNPeiTHeEHjVREREVlf6zXZ+odix3+2TvVuBvFdwk9sSCtkiytRrp0ipI75uQFFKzTK1YBsJUdq91jP2Z1EREREhmXNBxRmlgd+rOPULPChta53MzCzFPCK2OlPb0RbZKsrcqo0RcDiDE9zlYB0mMJKo6T3jzNeUIYnERERWV/r8YTibSzef+Lt7l5Zh3o3g58CLu44rgD/vEFtkS2tneHJWoumO82UA8Y9g5dHyV84TjIZbGAbRUREZCfqe0BhZj0v5DaztwBv6jh1N/AbK5Q5Zmbe8fFgv20cNjPba2Y3mlnPXy8z+wHg12On/7e795JqVySmyFRpiqBrhqcsVMYoXLFnA9snIiIiO9UgWZ7eaWYTRBvV3eTutfgFZvZ04FeBl3Scngd+xN0bgzR0JWZ2EOg23+Ng7DjfXiR+Hnd/cInb54H3Ar9sZu8BPuTuX1+iHZcT7dHx72Kfuh94+xL3F1mW+ySl6gypWIan2XLARDhKKswxfmB8A1soIiIiO9UgA4o00S7ZrwNqZvYV4CGiAcNe4AnAkViZKvBqd799FW1dyQeA5/Vw3Q+0P7qxJc4vuIJoCtfbzGyKKPXtaaAMFIhiv7xLuVPA97r7VA/tE4lxqo2HaYbzpM0J/dyDsulykgsaOTKZPIUJZXgSERGR9beqfSiADHBd+2Mp9wOvW9jgbhvZBXxHD9d9GrjR3R9Z4/bItlWhUj9F6HUMPzvlKXSjMh+QreRJ7corw5OIiIhsiEEWZX8EuAk4b6pTzL3Am4FrtsFgogj8MtHu370sKK8DnwReBhzTYEJWp8ip8hkCmuDg7QxPs5WAZJgkUc6S3JenoD0oREREZAP0/YTC3T8GfMzMMsC1RNOADhLtAD0PPAp83t2/MUiD3P04K0896lbu2CD19XjvMtGakF9tL8y+kmhq04VEU50ywBwwBdwH3OHu1bVqj+w0k0zOTJG0EA8Xr58Y8wxeGiX3lALpzGofOIqIiIj0b+BXIO3F2Le2P3YMdw+Be9ofIuugyJnSNAHnZ3gaD7N4eYzCZbs3sH0iIiKyk63XTtkiMqCFDE9m4aIMTzPlgFw4Sro1xviFExvXQBEREdnRNKAQ2eTqzUdptioYfnb9BERTnkaao6TTOWV4EhERkQ2jAYXIplahXJ+kRQ1zFmV4Ks0nyVRypCbyTCjDk4iIiGwQDShENrUiZ8rTJLwFON4eUJTmEwStJMlyjtTeMcaV4UlEREQ2iAYUIptakcnZKZLWii3ITjLmacLyCNmDY2RHUhvYRhEREdnJNKAQ2dSKnJ6bIiA8+3QCovUT457FS1GGJ7O+My2LiIiIDIUGFCKbWpG56gwJCxctyJ4pB4yGIyQbeQqHJzasdSIiIiIaUIhsYrXmo9SbZQw/bw+K0WaOTCpHYVduA1soIiIiO50GFCKb1jzz9ZOEHmV4Wpjy5BilSpJsJUeqkFfKWBEREdlQGlCIbFqnmKpMYzQBP7upXWk+Aa0gyvC0RxmeREREZGNpQCGyaRU5OXPmXIan9hqK2XLAmGdoVbKkD4yRy2c2tpkiIiKyo2lAIbJpFTlVmibJ+QuyC56BUp7CJbuU4UlEREQ2lAYUIptWkVJlmoT5opSxM+UkuXCEZG2MwiW7N7B9IiIiIhpQiGxajdYJaktkeBpp5kgncxR2jW5gC0VEREQ0oBDZpGpUao+1MzydW5DtGHPlJJlqjvRYXguyRUREZMNpQCGyKZ1ien4GFjI8tZ9QlOcTeCtBupwjuVspY0VERGTjaUAhsilNcnJ2IcMTZzM8zbQzPIXlLKkDY4yNa0AhIiIiG0sDCpFNqcipuWmStBYtyF5IGevlPONHJkgklOFJRERENpYGFCKbUpG5doanRQuyKwFjYZagmqdwmTI8iYiIyMbTgEJkE2q2HqPaKGEdO2RDO8NTK0fachT25DewhSIiIiIRDShENp06lfoJQq/SuSAbYK6cJFvNkc4rw5OIiIhsDhpQiGw6p5ipzuI0o5SxCxmeqgFhMyBzNsOT9qAQERGRjZccxk3M7ArgGcA+IAucAB4Ebnb35jDq2KzMbAx4LnARsAeYBB4CPuvu1Y1sm2xVRSa7ZHiaLQfkSNMqj5A6OsZ4IbuhrRQRERGBVQwozCwJ/Cjws8DlS1xWNLP3Ab/i7jOD1tVnu44QDW6e2f73emCs45L3uPuPDKGei4FfA14BdJt7Mm1m7wd+0d3PrLY+2UkWMjyFi6Y7zZQDxj2Ll3PkDxdIJoMNbKOIiIhIZKABhZkdBP6O6MX6cvYBPw280sxe7+6fG6S+HtrzZKIX988ADqxFHbH6Xgn8KVBY5rIJ4D8A32dmr3X3z651u2S7KDJTniZhYdcMT4l5ZXgSERGRzaPvAYWZHQBuAS6OfeoE8AWgDBwhekKw8BbqEeAfzOw57n7X4M1d0mXAS9fgvucxsxcCf8nir10VuBU4SRTrMzgX+4XAx8zs2e7+tfVoo2xtrdbjzNfnGLHFGZ5mywFHmqOkyVPYP7bMHURERETWT1+Lss0sAbyfxYOJU8BrgIvc/WXu/lp3/3bgMPBXHdeNAX/fXnOwXmrAfcO6mZldAHyQxYOJDwJH3f2Yu7/G3b8NuAr4l45rxoG/NbPMsNoi21WDSuMEodeIZ3iaLSfJ1vOkR3PK8CQiIiKbRr9Znl4JPL/juAS8wN0/6O7eeaG7P0Y00HhPx+kjwJsHaWgPQuCrwP8B/iPRU4Jx4N8NsY5fADrnmnwYeJ27n+y8yN3vA15M9NRiweXAjw2xLbItnWZ2fganjvm5Te3mawmajSjDU0oZnkRERGQT6XdA8TOx419abgpTe5DxE8BjHaffYma7+qx3JZ8Cxt39Se7+/7j7H7j7He5eH1YFZnYIeEPHqVngP7p72O36doanNxANdBb8vJ5SyPKKFEtnSFoIDgvD9JlykhxpvJwhuW+Mgp5QiIiIyCbR84DCzPYQrYtYUAb+eKVy7l6KXTcGvLzXenvh7nPuXh7mPbv4AaBzMPAX8ScTce3B1ic7Th0EXrgGbZNto0hxdookrfMXZHuGsJxj9NA46cxQMj6LiIiIrFo/TyieAx0rROEWd5/rsexNseNX9FHvZvGy2PF7eyz3vtjx9w2hLbJtFZkpz5CwMLZ+IsrwZGVleBIREZHNpZ8BxaHYcT8Zi+6OHd9gZlsmib6ZpYDndZyqAbf3WPwzseMbhtIo2ZbC8CSV+iwJFmd4mi4FjLRGSHuewgXjG9hCERERkcX6GVDE3xbtZ6O6+LUjwCV9lN9oVwDpjuM7e12f4e4PEqWTXXCJmWkCvHTRpFJ/lFZYJcrwdO4zc5WA0UaO9IgyPImIiMjm0s+AohY77mdxcbbLuav7KL/Rrood399n+Qc6/m/AlatrjmxPZyjVumR4qieoNwLS5TypXXkmlOFJRERENpF+BhRTseODfZTtdu0VfZTfaJfFjh/us/wjsePLV9EW2bYmmZw7Q8BChqdoQDFbDhj1NJSzJPeO6QmFiIiIbCr9DCjuiR0/s+tV3T2jy7lCH+U3WrytxT7Lx6/fSrHLumlneLIWnfkPZsoB456hVR4le3CM7Ehq45ooIiIiEtPPgOIOYL7j+Eoze3qPZV/X5Vy+j7o3Wryt1T7Lz8eOt1Lssm6KTJenCWzxDtkz5SRjYQYrjVG4bDdmtsw9RERERNZXz8ns3b1uZh8Gbuw4/Q7gRcuVM7PnAS/p8qmt9KI6Fzvud0ARvz5+v7PM7I3AGwEOHDjA8ePH+6xqOEql0obVvVNdcOizTM0WGcuEixZkz5YDLmiN4tUUD009zPHjvWZrXpn6eftTH+8M6uedQf28M2zFfu53d6zfBF7PufkYLzSz3wXe5O6t+MVm9hTggyzev2KBdzm3VfTb9vj1S77F7O7vAt4FcP311/uxY8f6rGo4jh8/zkbVvTO1KNf+keBxx3Dczz08nCkHXNrMMZbfxXOf+0yuflI8g/Pg1M/bn/p4Z1A/7wzq551hK/ZzP1OecPc7gV+Pnf5x4PNm9kYze5qZXWVmL2oPNG4H9revOxErNz1AezdKfBfuflfFxq8vraItsi11Zng6tyC71khQbyTItjM8FSa0IFtEREQ2l36fUAC8FTjK4nURTwX+aJkydxDtGP1bHeemB6h7o8QHFN3S4C4nfr0GFBJT5FRpigQt6NjUbqYckPU0VsmS2qMMTyIiIrL59PWEAqA9telG4OeAXiZz/znwQmBX7PzJLtduVvGN+fb2WX7fCveTHa/I5OwUKQuj/Sfak+TOZngqjZI+kCeX72f7FxEREZG1N8gTCtzdgXeY2Z8A/xb4buCJRC+cG0T7LvwL8GfufhuAmcU3c/vioI3eAPfFjg/3WT5+ffx+suMVmSpPE1iIh+fOzpYDxsMMVPKMX7JLGZ5ERERk0xloQLHA3U8Dv93+WMmzOv5fBb6ymrrXWXwPjkv7LH9Jx/8d+MbqmiPbTRiepFydIU0YSxkbcDAcJdXIUTgSf8gnIiIisvH6nvI0CDM7yuIX1Te7e3M96h6Se4F6x/HTzCzdS0Ezuxg40HHqQXevDLNxstWF1JqP0mpVMTya8tQ2W06SbeZIJ/MUdo1uYBtFREREuluXAQXwQ7HjP1uneofC3RvApztOZei++3c33xE7/qehNEq2kSlKtRnChQxP7QXZ9WaCaj1BtpIjVcgpw5OIiIhsSms+oDCzPPBjHadmgQ+tdb1r4G9jxz/YY7n4dfH7yI5X5HS5I8NT+wnFbDkg4ykS5VFSe5XhSURERDan9XhC8Tagcyeut2/RKT9/DdQ6jl9vZgeWuhjAzJ4M3NBx6iTwqTVom2xpRSZnpkhaK1phE8/wVM6Q2pdnbFwDChEREdl8+h5QmFnPC7nN7C3AmzpO3Q38xgpljpmZd3w82G8b14K7nwDe3XFqHPh9M+v6NTSzbPv6zs//T3evdbtedrIiZ8rTBF0WZI97Bi+PMX50gkRCGZ5ERERk8xkky9M7zWyCaKO6m7q9QDazpwO/Cryk4/Q88CPt9QhDZ2YH6b7h3MHYcb69SPw87v7gCtX8GtEeHAvpdl4JvN/Mfsrdz+6rYWaXAn/K4sxW3wT+cIX7yw7kPklpfubcHhRtM+WA/eEoqVqe8aPK8CQiIiKb0yADijTRLtmvA2pm9hXgIaIBw17gCcCRWJkq8Gp3v30VbV3JB4Dn9XDdD7Q/uln2LWB3f8zMXgX8I+e+dq8Gvs/MbiGa0nSYaCARdBSdBV6upxNyvpBa4xGarXnSiXMLsiEaUFzczJFJ5ijszm1gG0VERESWtqp9KIiyHV3X/ljK/cDrFja42+rc/VNm9lrgT4BC+3QWOLZEkUeB17r73evQPNlyZijXZwipYe6EHs2QazQTVGsBmfkcqXFleBIREZHNa5BF2R8BbmLxAuVu7gXeDFyzXQYTC9z9r4GnAn9B9GSmmxmiKU5PdffPrlfbZKuZ5HR5CotleJqpBKQ8SVAaIbl7jPGC9qAQERGRzanvJxTu/jHgY2aWAa4FriBapzBC9OL6UeDz7j7QbtDufpwVph4tUe7YIPUNyt2/BdxoZuPAc4mmOu0GJommgH3G3avr2SbZiopMzk61109wNsPTbDlgzDO0ylmSF+YYL3RbHiQiIiKy8Qae8tReD3Br+2PHcvdZ4OMb3Q7ZqoqcKU0TWAsPF6+fKHgGL+fJHy6QTAbL3ENERERk46zXTtki0sVChqcEfl6Gp1w4QrKap3Dpng1soYiIiMjyNKAQ2TBOvXmCerOC4YsyPM2WA0aaOdKJHIW9yvAkIiIim5cGFCIbZoZyfYqQGp0LspuhUakGZKp50mM5xgvK8CQiIiKblwYUIhumyFRlGqOJ+bkpT7PlgKQHJMsjpHbnKUwow5OIiIhsXhpQiGyYIpMzUyTbGZ68neFppp3hKSxnCPaOUdATChEREdnENKAQ2TBFTpWmCAhjC7KTjHuGsJRn9MIx0pnV7j8pIiIisnY0oBDZMEXm5mdIWHh2/QREU57y4ShBNUfhMmV4EhERkc1NAwqRDeHUm49Sb1ZIxDI8zZQDRlqjpMlT2J/fwDaKiIiIrEwDCpENMUe5dobQFzI8RWdb7QxP2WqOdC6vDE8iIiKy6WlAIbIhikzPz0A8w1MlIBEGJCs5UrtyTCjDk4iIiGxyGlCIbIgik7NTJK3VzvAUDSjOZngqpUnuG6MwoScUIiIisrlpQCGyIYqcnpsmGcvwNFsOogxP5RyZg3ky2dQGtlFERERkZRpQiGyIIrPz01GGp44F2dOlJHnPkqjkKVy2GzNb5h4iIiIiG08DCpF15zSaJ6g1yiTs3IJsiJ5QjDRzpD1P4YLCxjVRREREpEcaUIisuzKVxmlaXou2x25PeQrdKFcDsrVR0qM57ZAtIiIiW4IGFCLrbpKZygzQwNzPLsieLQdYmCBdyZGayGlBtoiIiGwJGlCIrLsik3NnSFoYZXjiXIanPBnCcpbk3jEKShkrIiIiW4AGFCLrrkhxbpokLcCgvYZipp3hqVUeIX0gx2guvaGtFBEREemFBhQi667IbGUmyvAUW5A9FmaxyhjjlyjDk4iIiGwNGlCIrLNm6zGq9RLGufUTED2hGG2OkmnlKFykDE8iIiKyNWhAIbKuylTqp2h5DSOW4Wk+SaaRI5XJaf2EiIiIbBnJYdzEzK4AngHsA7LACeBB4GZ3bw6jjgHb9RTgauAioAU8AnzJ3e/dqDbJTldkpjpLlOEJwvaC7LlKgIcJ0uW8MjyJiIjIljLwgMLMksCPAj8LXL7EZUUzex/wK+4+M2hdA7Tt3wE/DVyzxOdvBd7u7h/p874PAhcP2Kzfc/efGLCsbBtFinNnCKwFHVOeogxPabycJrV3jHHtQSEiIiJbxEBTnszsIHAz8C6WHkxA9MTip4Evm9lzBqmrz3ZNmNnfAe9micFE27OAD5vZu8wstdbtEjmnSHF2miRRytiFDE+z5YCxdoan5L4cY+MaUIiIiMjW0PcTCjM7ANzC+e/UnwC+AJSBI8AzgaD9uSPAP5jZc9z9rsGbu2y7AuCDwA2xT90H3AWkgKcBhzo+94b2v29cizaJnK/ITGWGwEI8XLwgezzMQGWM8YsnSCSU4UlERES2hr4GFGaWAN7P4sHEKeDHgb9yP5cE08wuAH4HeFX71Bjw92b2JHefW1Wru3sbiwcTM8CPAH+z0K6OaVq/Cywk+X+Dmd3i7n/aZ323Aq/t4/rZPu8v21Cr9Tjz9TmyhGcXZEP0hGJvK0e6kWP84l0b2EIRERGR/vT7hOKVwPM7jkvAC7o9dXD3x8zsNUAF+OH26SPAm4H/NkBbl2RmFxJNrVrQAG5w99tjbWoC7zazU8CHOz71383sL9y92ke1VXd/cMAmy45UodKYpBVWsYTj7RmHjjE3nyTbGCWdzlHYpQxPIiIisnX0u4biZ2LHv7TcFKb2k4GfAB7rOP0WMxv2W7D/hSi71ILfig8mYu36CPBXHacOAT825DaJxJxirjqHtzM8LSzInqskCEMjU8mRLuSV4UlERES2lJ4HFGa2h2hdxIIy8McrlXP3Uuy6MeDlvdbbQ7sSwGs6TrWIplqt5H/Fjm8cVptEuisyOXeGgMUZnmbLATlP4+URkntyjBf0hEJERES2jn6eUDwH6FwpeksfayFuih2/oo96V/JsomxSC/7Z3U+sVMjdbyFasL3g+va6D5E1UuTU3DQpW5zhaaacbGd4ypLcl2e8kF32LiIiIiKbST8DikOx46/1Ufbu2PEN7axMwxDP6vSZPsp+tuP/Brxo9c0RWUqRqfI0CQvPPp2AhQxPWSiPkT9cIJkc1o+GiIiIyNrrZ0CxO3bcz0Z18WtHgEv6KL+c+H4Tt/VR9pYV7iUyNK3wceZrcyRiGZ5mygGjrVFS9RzjlyjDk4iIiGwt/QwoarHjTB9lu83huLqP8su5KnZ8fx9lH1jhXss5YmbvMbN7zGzGzGpmdsLM7jCzd5rZS9vrO0SAKtXGJK2whuF4e/agY5QqSUaaOTLJUQq7cxvcThEREZH+9JM2dip2fLCPst2uvaKP8su5LHb8SB9l49cut+t33CWc/5TlgvbHdcBPAveY2X9x97/p476yLRWZq84RUsMcwvYTitJ8glZopCs5UuM5ChNakC0iIiJbSz/voN8TO35m16u6e0aXc4U+ynfVXofR+ZZu2d0rfdyiOOw2xTwB+KiZ/aaZaevjHa3IqdIUASHgZ6c8zZYDRj2FVTKk9owxXlDKWBEREdla+nlCcQcwT7T+AeBKM3u6u3+hh7Kv63Iu30fdS4nfo5+N6SCKZ7n7ddMCPgd8ArgTeJQohe4E0QDie4BXs/hr+5Z2XW/ts32ybRSZnJ0iaa1oPHE2w1PAmGdplUZIXJijoAGFiIiIbDE9P6Fw9zqLd5cGeMdK5czsecBLunxqGAOK+ITzfgcU8etXmsD+W8DF7v48d/81d/+4u3/J3b/p7ne4+3vd/UaitRh3xMr+opm9oM/2ybYRZXgKLL4gO0oZ6+UcuQvHSGf63bxeREREZGOZL7xV2svFZtcCX2DxfhS/B7zJ3Vtdrn8K8Elgf5fb/ZG7//u+Wnv+/Q8RPSFY8Ii7H+6jfBJodJxquHt6NW3quPcoUVrap3WcvsXdv22Fcm8E3ghw4MCB6z7wgQ8Mozl9K5VK5PPDGPMJwKEL/5JPP/SP5DNTJJrQakWpYT9x+wRHTl9K/nPfzugrr+FJ13f7UVk76uftT328M6ifdwb1886wUf38/Oc///Pufv0gZft6O9Td7zSzXwd+vuP0jwPPNbPfB24HKsBh4PuBNwALL9BPsHgvi+lBGhxTjh33O18kfn1pFW1ZxN0rZnYj8BXOPQl6tpld4+5fXabcu4B3AVx//fV+7NixYTWpL8ePH2ej6t5+alRqHyd4zEnA2QxPALOVgGwrRz49wTOeez3PePal69oy9fP2pz7eGdTPO4P6eWfYiv08yPyKtwJHWbwu4qnAHy1T5g7gfURThhZMD1B3XHwA0O8Ww/HrhzagAHD3r5nZx4GXdpx+EbDkgEK2o1OUaiVC6hh+NsNTuRrQaiXItjM8aUG2iIiIbEV975PQntp0I/BzwFwPRf4ceCEQ37HrZL91L9GWzqxOOTPr51XZvthxP5v19eqm2PGT1qAO2dSKnCqdIUErWo3dHlDMlAMynsQqI6R255lQylgRERHZggbaeM0j7yDah+E/Af8IPESUyWgWuBv4A+BZ7v7D7j4LXBm7zRcHbvVi98WOL+qjbHy9Rfxew/Bg7Dg+iJFtr8jk3DSpsxmezg0oxj1Lq5Qh2JunMKEnFCIiIrL1rCqljLufBn67/bGSZ3X8v0q0tmAY7gGe3HF8KXBvj2XjG9PF99oYhnhqWr1q3HGKnCm1MzyFHesnygHjnsbLOTIHcmSyqQ1so4iIiMhgBnpC0S8zO8riF+83u3tzSLePr0d4Vteruotfe/cq29LN3tjx6TWoQzaxMJykXJ0hgS9akD1TDsi1Rgnm8xQu2432PhQREZGtaF0GFMAPxY7/bIj3jq9R+I4+ynZe60Qpboctvkv4iTWoQzatOtXm4zRbNcyczizNM+WAkVaOjOUoHBjfuCaKiIiIrMKaDyjMLA/8WMepWeBDQ6ziZqDYcfz89v4UK7Xr2cBlHafucPfHhtguzCwFvCJ2+tPDrEM2u9OUa3OEVBctyK7UAlqtgGw1RyqvHbJFRERk61qPJxRvY/H+E29398pSF/fL3UPgLztOBcCbeij65tjx+4bVpg4/BVzccVwB/nkN6pFNq8jp8hQJWpj7ogXZaU9i5Syp3VqQLSIiIltX3wOK9u7SvV77Fha/uL8b+I0VyhwzM+/4eLCHqn6daKH3gv9kZkvu9Gdm3w+8quPUY7Q3k1vi+r1mdqOZ9fz1MrMfaLer0/92915S7cq2UaQ4O0XSwijDU3sNRbQgO0OrnCW5J09BKWNFRERkixrkCcU7zewvzOwlZpbpdoGZPd3M/h74zY7T88CPuHtjkIYux90fZXGmqRTwSTN7eaxdSTN7A4ufaAC81d3j2Zg65YH3AveY2X81s6uWutDMLjezdxNN6+ocfN0PvH3FYGSbKXK6NE2SELBopQ4wXQ4Y8zRhaZTUgRyjufSydxERERHZrAZJG5sm2iX7dUDNzL7CuT0o9gJPAI7EylSBV7v77ato60reClxPtBM1wATwUTP7JnAX0SDjacCFsXJ/7O5/0mMdVxBN4XqbmU0Rpb49DZSBAlHsl3cpdwr4Xnef6jka2RbcJylVZ0laiIfnzs+WAw6FoySrY4xfsksZnkRERGTLWtU+FEAGuK79sZT7gde5+22rrGtZ7t40s1cRPUl4ScenLqf7i3yAPwb+44BV7qK3jFKfBm5090cGrEe2rCbVxmM0mvOkg3PrJyAaUFzWHCUd5igcKmxgG0VERERWZ5ApTx8hStVaW+G6e4kWPl+z1oOJBe4+7e4vBd7I8ntK3Aa80t3f0OMUrCLwy8C/EC2sXkmdKAXty4BjGkzsVKeo1EuE1BZleJqvJWg0A7K1HKnRUWV4EhERkS2t7ycU7v4x4GPt9RPXEk0DOki0A/Q88CjweXf/xiANcvfjwKrmf7j7u4F3m9m1wNVE05xawCPAl/ptm7uXgV8FfrW9MPtKoqceFxJNdcoAc8AUcB9RCtrqEreTHaPImcoU1s7wFLKQ4SlJ0hMElVFSu3LK8CQiIiJb2sBTnty9Btza/tiU3P1O4M4h3zME7ml/iCyjyOTsFElrRRmeFlLGVqIMT81SmtTBMWV4EhERkS1tvXbKFtmBipyem2lneOJshqcoZWyWsJwj2DdKfiy7cU0UERERWSUNKETWiPskc9VpEhYuWpA9Uw4YC0cIKnnGj06QSCjDk4iIiGxdGlCIrIkW9ebjNBrzJOzcgmyIBhTZVjvD00UTG9dEERERkSHQgEJkTZymXJ+j1c7wtLBDdrWeoNEIyNZGSWVHGdf6CREREdniNKAQWRNFpiszGE2sc0F2OSDwBMlKjvSEMjyJiIjI1qcBhciaKDI5e4akhcC5Te1mKwFjnqFVSpPcO8Z4QU8oREREZGvTgEJkTRQ5VZomSZQydiHD00w5ShkblkcJ9owyXlCGJxEREdnaNKAQWQPuk8xWZs7L8DRbTjLmWaySJ3+kQDIZbGArRURERFZPAwqRoWvRaD1OvVHBumR4GmmOkm7mGL941wa2UURERGQ4NKAQGbopyrVZWl7DOjI81RoJavUE2UaOdDpHYZfWT4iIiMjWpwGFyNAVmanOgC3O8DRbCUh4glQ5T2oiR0EpY0VERGQb0IBCZOiKTM5OkbQWcG7K00y5neGpkiK5J894QSljRUREZOvTgEJk6IqcmjuX4cnbGZ5m2wOKsDRCsHdUe1CIiIjItqABhcjQFZmtzBCYL8rwNF0KGPcslPOMXjhOOp3cwDaKiIiIDIcGFCJDFdJoPka1UcYsXJThabacZKSZI93IMX7J7g1so4iIiMjwaEAhMlRTVOqzhOHiDE/1ZoJqPUG2OUo6laOwWwuyRUREZHvQgEJkqKIMT05jcYancpThKV3JkRofVYYnERER2TY0oBAZqiLFuSmSiZBoRXZ0dqYckCNNWM6Q2jNGQRmeREREZJvQgEJkqIoUF2V4OpcydtyztEoZEntyyvAkIiIi24YGFCJDVWSmPE3ivAXZAWNhBi+Pkb0gTyab2sA2ioiIiAyPBhQiQ+M0W49TrZdJ2LkF2RA9oRhtjZKujzJ+6W7MbJn7iIiIiGwdGlCIDM00lfoMrbAaZXhqr59otoz5WsBII0c6yFHYm9/YZoqIiIgM0VB21jKzK4BnAPuALHACeBC42d2bw6hjwHY9BbgauAhoAY8AX3L3e4dYxxjw3HYde4BJ4CHgs+5eHVY9shUUmavO4TSIFlBE4/WZcoB5gsx8jtSY1k+IiIjI9jLwgMLMksCPAj8LXL7EZUUzex/wK+4+M2hdA7Tt3wE/DVyzxOdvBd7u7h9ZRR0XA78GvALo9gpx2szeD/yiu58ZtB7ZSopMzp0hsBBzJzy7IDvJKKkow9PuvDI8iYiIyLYy0JQnMzsI3Ay8i6UHExA9sfhp4Mtm9pxB6uqzXRNm9nfAu1liMNH2LODDZvYuM+t7dayZvRL4EvB6ug8mACaA/0AU+3P7rUO2oiKn5qZJWjvDE+f2oBj3LI1yhmBvTntQiIiIyLbS9xMKMzsA3AJcHPvUCeALQBk4AjwTCNqfOwL8g5k9x93vGry5y7YrAD4I3BD71H3AXUAKeBpwqONzb2j/+8Y+6nkh8Jcs/tpVgVuBk0SxPoNzsV8IfMzMnu3uX+u1HtmKikxVpgkWMjx17EExHmagnCO1P8doLr2xzRQREREZor6eUJhZAng/iwcTp4DXABe5+8vc/bXu/u3AYeCvOq4bA/6+veZgLbyNxYOJGaLpSFe4+yvc/aXtdr8RqHdc9wYz+396qcDMLiAatHQOJj4IHHX3Y+7+Gnf/NuAq4F86rhkH/tbMMv0GJVtFO8NTrUSCcwuy4VyGp1QtrwxPIiIisu30O+XplcDzO45LwAvc/YPunS+hwN0fIxpovKfj9BHgzYM0dDlmdiHR1KoFDeAGd/9oZ7vcvenu7wZeG7vFfzezbA9V/QKwu+P4w8Dr3P1k50Xufh/wYqKnFgsuB36shzpkS5plvjFNs1XDzM9uaNcMjUo1YKQ5SpochQNrNZ4WERER2Rj9Dih+Jnb8S8tNYWq/mP8J4LGO028xs1191ruS/0KUXWrBb7n77cu06yMsfnpyiBVe7JvZIc5NkQKYBf6ju4dL1FFtX9/5+Z/XU4rtqp3hyergfnZTu9lyABjpap702KgWZIuIiMi20/OAwsz2EK2LWFAG/nilcu5eil03Bry813p7aFeC6EnIghbwOz0U/V+x4xtXuP4HgM7BwF/En0zEtQdbn+w4dRB4YQ9tky2nyKnSFAGtaA+KjgXZo57GKhmSu5QyVkRERLaffp5QPAfonPx9i7vP9Vj2ptjxK/qodyXPJsomteCf3f3ESoXc/RaiBdsLrm+vkVjKy2LH7+2xfe+LHX9fj+VkSylSnJsiaWGU4elsytiAcc/QKKVJ7h1ThicRERHZdvoZUByKHfeTseju2PEN7axMwxDP6vSZPsp+tuP/Bryo20Xt1LLP6zhVA5acUrVCe+LtlW2hyFRphoBWdHg2w1OScc8QlvIEe0fIj/WyVEdERERk6+hnQLE7dtzPRnXxa0eAS/oov5z4fhO39VH2lhXuteAKoDPX553uXl/i2kXc/UGidLILLjEzzXvZVpxW+DiV2tyiBdmwkOFphFQ1z/jRXSQSyvAkIiIi20s/A4pa7LifxcXd3pa9uo/yy7kqdnx/H2UfWOFew6gjXo8BV/ZZXja1OeYbUzRbVRJ2bkF262yGpxxpH6VwYWGD2ykiIiIyfP0MKKZixwf7KNvt2iv6KL+cy2LHj/RRNn7tUrt+x+t4uI86+qlHtqQipWqJkCjD09kF2ZUAdyNTzZHO5RhXhicRERHZhvoZUNwTO35m16u6e0aXc6t+u7a9DiPXcars7pU+blHssU3x8/Fyw6pHtqQip8pnCCyMMjx1LMjOegqrjJDcNaoMTyIiIrIt9TOguAOY7zi+0sye3mPZ13U5l++j7qXE71Hts/x87HipNq1XPbIlFSnOTpO0aEG2d+xBEWV4SpFShicRERHZppK9XujudTP7MIv3a3gHS2RGWmBmzwNe0uVTw3hRnYsd9/tCP359/H7rXQ9m9kbgjQAHDhzg+PHjfVY1HKVSacPq3moOHvwMD598lMDiGZ4CxsMMjZksJ/fO8MUv3kYi2FyLstXP25/6eGdQP+8M6uedYSv2c88DirbfBF7Puf0oXmhmvwu8yd1b8YvN7CnAB1m8f8UC77PuXvR7z/j1vb7aW7N63P1dwLsArr/+ej927FifVQ3H8ePH2ai6txYnDG/m9tMhgTve6szwlGRvOEKmUeDyZ13FC1747RvYzu7Uz9uf+nhnUD/vDOrnnWEr9nM/U55w9zuBX4+d/nHg82b2RjN7mpldZWYvag80bgf2t6+LbzY3PUB748qx434nqcevL21wPbLllJlvnKHRXJzhKXSjPJ9gpJUjHY5SODyxsc0UERERWSP9PqEAeCtwlMXrIp4K/NEyZe4g2jH6tzrOTQ9Qd1z8hXm/u4bFr+91QLFW9ciWU6RUK+FnMzxFY/Qow1OCTG2U9EiOca2fEBERkW2qrycUAO2pTTcCPwfM9VDkz4EXArti5092uXaQtnRmdcr1uWncvtjxUpv1xc/v7aOOfuqRLafImfIUZi3MFy/IzngSK4+QmshpQbaIiIhsW30PKAA88g6i3a7/E/CPwENE2YxmgbuBPwCe5e4/7O6znL+Z2xcHbvVi98WOL+qj7OEV7rXU+Xi5YdUjW06RybMZnhanjB33DK1ymuTevFLGioiIyLY1yJSns9z9NPDb7Y+VPKvj/1XgK6upu8M9wJM7ji8F7u2x7CVd7rVUHZ0u7fH+3epx4Bt9lpdNq8iZ8gxJwqhnOzI8jXmGsDRK4qoRbWonIiIi29ZATyj6ZWZHWfyi+mZ3bw7p9l+NHT+r61Xdxa+9e4nr7gXqHcdPM7N0LxWY2cXAgY5TD/a5+Z5sYmE4SWl+hoSFZ59OQDTlKR+OkJjPMXrROOn0qsbuIiIiIpvWugwogB+KHf/ZEO99U+z4O/oo23mtA5/sdpG7N4BPd5zK0H3375XqAPinnlsnm1yZWvM0zWYVi2V4mqsEjLRGSTdzjF8cXz4kIiIisn2s+YDCzPLAj3WcmgU+NMQqbgaKHcfPN7NDPbTr2cBlHafucPfHlinyt7HjH+yxffHr4veRLesUpVqJkBrmjre3FynNJ6IMT/Uc6UyOwi4tyBYREZHtaz2eULwN6HyB//ZhTvlx9xD4y45TAfCmHoq+OXb8vhWu/2ug1nH8ejM7sNTFAGb2ZOCGjlMngU/10DbZEoqcqUyfl+Fpppwk5QFBeVQZnkRERGTb63tAYWY9TwY3s7ew+MX93cBvrFDmmJl5x8eDPVT160QLvRf8JzO7fpk6vh94Vcepx2jvTr0Udz8BvLvj1Djw+2bW9WtoZtn29Z2f/5/uXut2vWxFRYqzUyQtBPzsguzZhQxPpRSpPXkKWpAtIiIi29ggTyjeaWZ/YWYvMbNMtwvM7Olm9vfAb3acngd+pL0eYajc/VEWZ5pKAZ80s5fH2pU0szew+IkGwFvdfb6Hqn4NmOo4fiXw/viTCjO7lCiVbuei728Cf9hDHbJlFDldmiZJKxpPtJ9QTJcWUsaOkNgzqpSxIiIisq0NknomTbRL9uuAmpl9hXN7UOwFngAciZWpAq9299tX0daVvBW4HnhR+3gC+KiZfRO4i2iQ8TTgwli5P3b3P+mlAnd/zMxeRTRYWPjavRr4PjO7hWhK02GigUTQUXQWeLmeTmwv7ieZm58haQ7h4gxPF4dZrJInczBPdqSnhGAiIiIiW9Jqc1lmgOvaH0u5H3idu9+2yrqW5e7N9ov99wIv6fjU5e2Pbv4Y+I991vMpM3st8CdAoX06CxxbosijwGvdfamUtLIlzVNrnqbRrJIKwrMLsh1jdj5gpJWLMjxdunuD2ykiIiKytgaZ8vQRolStK73bfi/Rwudr1nowscDdp939pcAbWXpPCYDbgFe6+xsGmYLl7n8NPBX4C6InM93MEE1xeqq7f7bfOmSzK1KulWl5O8NTe/3EXCWBhwkyjRzp5CiF3bmNbaaIiIjIGuv7CYW7fwz4WHv9xLXAFcBBYIToxfWjwOfdfaDdoN39OGArXbfCPd4NvNvMrgWuJprm1AIeAb40aNtidXwLuNHMxoHnEk112g1MEk0B+4y7V5e5hWxpRaYq0yRoLsrwNFsOCDxBsjJCqpDT+gkRERHZ9gae8tReD3Br+2NTcvc7gTvXuI5Z4ONrWYdsRkUmZ6cIElGGp86UseOepVnKkNqtDE8iIiKy/a3XTtki28xChqewnTH23BOKcU/TLGdJ7B3VHhQiIiKy7WlAITIA90nm5mcILATs7B4UM5WAvGexco7U/hyjOWV4EhERke1NAwqRvtWoN09Rb8xjFp5dkO0Ys+WA0WaOdD3H+CW7MVvVciARERGRTU8DCpG+dWZ4OrcguzyfIAwTZJs50kGOwr78BrdTREREZO1pQCHStyLT1WmgSbSAYmFB9kKGp1HS49ohW0RERHYGDShE+hZleEomWtEeFB0LsvOeJiynSSrDk4iIiOwQGlCI9K3I6bmODE8LTygqAQXP0ixlCfbklOFJREREdgQNKET65D7JzPwMCQvbJ6J/ZsoBY56Fco5g3wj5sezGNVJERERknWhAIdKXOo1WkXpjnoSd29AOoilPo61RUvUc40d3kUgow5OIiIhsfxpQiPTlVJThKaxhHQuyy9WAVisg0xwlY6MUDo5vcDtFRERE1ocGFCJ9KTJTnQUa4OeeUMyWAxJupCujpPKjjGtBtoiIiOwQGlCI9KXIqbkpAgsXZXiaKQfkyRCWM1GGJ6WMFRERkR1CAwqRvhQpzk2TtBbQkeGpHDDuGRrlDMk9eWV4EhERkR1DAwqRvkwyU5khsChlbGeGp/EwC+U8iT1Zxsf1hEJERER2Bg0oRHrWoN4sUq2Xz8/wVAkYaY2QrI2Sv3iCIKkfLREREdkZ9KpHpGenmK+fn+GpUgtoNgOyzRxpH6VwYWGD2ykiIiKyfjSgEOlZkdnqLE49yvDUsSDb3MjM50jncsrwJCIiIjuKBhQiPStSLJ0huZDhqSNlbI404Xya1EROC7JFRERkR9GAQqRnRYqz0yQtBLpkeJpLk9yrlLEiIiKys2hAIdKzItNLZXjyDF7OYXuymvIkIiIiO4oGFCI9adJoTVKtlzHCxRmeygGjzVGS1RyjFxVIp5Mb2E4RERGR9TWUVz5mdgh4JnAImABqwBngq8Cd7l4fRj19tmkf8FzgAqAAFIFHgc+5++x6t0e2utPM18s0WzVGkucyPM3XEzSaAdnWKJkwR+HwxMY2U0RERGSdDTygMDMDfhj4KeBpy1xaMrP3Au9w9wcGra+Pdr0Q+BXgOYB1uaRqZn8H/JK739PnvR8ELh6wab/n7j8xYFnZcEXmqnMdGZ6ih3uz5QCATDVHamSUca2fEBERkR1moClPZnYAOA78H5YfTADkgX8PfNnMfnCQ+npsU8rM/hS4iejJRLfBBEAWeBXwBTP7sbVqj2w3UYanwFqLMjzNlANynoZKltQuZXgSERGRnafvJxRmVgA+CTw59qk54DbgJDACXANc2fH5PPAeM2u4+18O1twl25QAPgp8b+xTJeBm4BSwF/i2djtot/EPzazm7n82zPbIdlTk1Ny5DE/nFmQnGfMMjVKK5H5leBIREZGdZ5ApT7/K4sFEA/hF4H+7+3znhWZ2PfBu4Nr2qQTRi/hPufupAepeyi+xeDDRAv4b8BvuXu1oTxb4z0RTohaezrzLzL7i7nf0WeetwGv7uF7rNra0IlPlmWhAEbJoD4rdniUs50jsHqGgDE8iIiKyw/Q1oDCzMSA+Tej/5+7/X7fr3f0OM/tOohffV7dPTwD/Afjv/TV1yTYdAn4+dvrfdXvq0B5c/HczewT40/bpFPAO4AV9Vl119wf7LCNbUotma5JKbY4M4dkF2RBNebqoNUJyPkfmUJ7sSHoD2ykiIiKy/vpdQ/ECINNx/PmlBhML3H2O81/wx6cmrcZPAZ2v4v5upSlM7v5/gL/rOPX89mJukS7OMN8o0WzVMHO8vTyn1khQb0QZntLNHIWjuze4nSIiIiLrr98BxdHY8cd6LPcJoqlRCy7rs97lxAcnv9Vjud+OHf/b1TdFtqdzGZ6iBdnR2Zl2hqdsNUc6O8q4FmSLiIjIDtTvgCIXO36kl0LtqUadayYm+qy3q/YC8Sd1nKoCn+2x+GeI9stY8DIzC4bRLtluipwqT5GwEHPOTnmaKQeMeAoqWZKFUS3IFhERkR2p3wHFydhxP6+gOq+d6rPepVzA4vSw33T3xlIXd2pf982OU7uJNucTiSlSnJ0iaS1gccrYcc/QLKVJ7clrQbaIiIjsSP0OKD4XO762l0JmdpTFTyW+0Ge9S4lPWp/ps3z8+mtW0RbZtiajDE+E4JxdQzFbTjLuWVrlLIk9o9qDQkRERHakvgYU7Z2lP9Nx6t+Y2b4eiv5k7Ph9/dS7jFrsONP1qqVlY8dXd72quyNm9h4zu8fMZsysZmYnzOwOM3unmb20vT+GbGkhrbBIpTZHwhywjj0oAvKtLIn5MZL7RxnNKcOTiIiI7DyDvOD9caDc/v8Y8CEzm1jq4vbu2D/dceoO4P0D1NtNfOrUwT7Lx6+/oo+ylwA/BFwFjBNlmroAuI5oAPV3wFfN7OV9tkk2lTPMN+ZoNmuYhWenO9UaCWr1BNlWjnRjhPFLdmG21ObsIiIiIttX3wMKd78LeAkw2T71nUQvnP+rmT3HzC43syeb2WvN7O+A/6+jnm8C3+/urWE0HngYqHQcX2RmF/RSsL1/xaHY6cKQ2rXgCcBHzew3Ta82t6gipWqJMJbhabYSAEa2niOdHqWwJ7/sXURERES2q0F2ysbd/8XMrgHeAvwgcBHwtmWK1IE/Bn7B3ftd57BcOxpmdguLN6V7HfC/eij+ui7nenlV2CJaS/IJ4E7gUaInNhNEA4jvAV7N4q/tW4B54K093F82lSJnKlMkaGHOogXZWU9i5RFShZwyPImIiMiOtZo5/gsvmOsrXFcFfg34lWEOJjrEp0/9nJntWa5A+/M/1+VTKw0ofgu42N2f5+6/5u4fd/cvufs33f0Od3+vu99INA3qjljZXzSzfnfjlg1XZHJ2mmQiBLxjQXbAmGdpVJKkdivDk4iIiOxc5gtzOPopZPYjwO9y/r4Uy6kAbwf+xxCnPGFmGeABovULC24GXuLu56WnNbNdRBvyfVuX233d3Z8wpHaNEu2J8bSO07e4e7d6O8u9EXgjwIEDB677wAc+MIzm9K1UKpHPaxrPoUN/yy2P/xMJTpChSbOZAod/vnOc/OQF7PnSdYwceCpXv+YoI6MDPfDbUOrn7U99vDOon3cG9fPOsFH9/PznP//z7n79IGX7fgVkZj8JvDN2+ibgD4FbiNZWjBItcH4Z0QLlXe1z/w14upm9qtf9Ilbi7jUz+1HgHzi3J8W3AfeY2TuB/0u0qd5eoqlRPwXsb193gsXrKKaH0aZ2uypmdiPwFc49CXq2mV3j7l9dpty7gHcBXH/99X7s2LFhNakvx48fZ6Pq3jxCwvDT3FoMSToQPaQAoilPB32EVG2cg9cc5btf/EISia23TEb9vP2pj3cG9fPOoH7eGbZiP/c15cnMruX89Qk/6e43uPtfu/uj7t5w95n2FKBfBp5C9KJ6wcuJBhZD4+6fAN5E9JJvwX6idR3/Cnyj/e/bODeYmAL+fexW00Nu19eAj8dOv2iYdchamma+MUejWV2U4anRTFCtJRhp5cjUc4wfndiSgwkRERGRYeh3DcUvsvipxu+7++8uV8DdHwG+j2gtxYKfaWdZGhp3/9/teh7o4fJbgWcBpdj5+E7gw3BT7PhJa1CHrIki5Vq5neEJWFiQXQmABJnGKOlglMK+sQ1tpYiIiMhG6nlA0V6r8JLY6V/vpay7PwD8RcepFPCaXuvulbt/jGhB9A8SLdb+JjBLNJi5D/hr4PuB57j7vcCVsVt8cdhtAh6MHfeyEaBsCkVOV6Ywmhh+9gnFbDkg5QFBeYRUYVQZnkRERGRH62cNxRUs3ln6m+7+cB/ljwP/T8fxM/oo27P22oz30dtu3M+KHcczMw3DfOxYrz63jCLF2akow5Ofy/A0Uw4Y9yzNcprkrjzjyvAkIiIiO1g/U57im75Ndr1qafHpRHv7LD9U7Y3mjnWcKgNfWIOq4nGeXoM6ZE0UOVOaIdlemtO5B8W4Z2iWMgR7cxQmRjeykSIiIiIbqp8BxWzsuJ+Usd2uj69fWG/fAVzScfxBd68sdfEqxJ/EnFiDOmTonDCcpFSdJWFhlN1pYZfscsB4mMUqeRK7s4yP6wmFiIiI7Fz9DCgeix1faWbZrld2d23seC0WQPfjZ2LHfzLsCswsBbwidvrTw65H1sIM1eYs9WaVhJ1bP9FsGeVqgmxrlHQ9R/7oLoLkavaHFBEREdnaen4l5O6ngK91nBqhx4XV7RfWPxg7/ble6x42M3s50R4ZCz7p7mvRnp8CLu44rgD/vAb1yNC1Mzx5DcPPZniarQQYCbLNHOnEKIWDyvAkIiIiO1u/b63+dez4HWZ2SdcrY9cBl3YcV4FPdLvQzI6ZmXd8PLjSzc2s58XlZvadLF6wXQX+wwpl9prZjWbWT1asH+D8LFj/293ner2HbKQiU5VpjNZ5C7KTHhBURkjlR7R+QkRERHa8fgcU/wuY6TjeD9xqZq83syB+sZldZmYfBH469ql3unuxz7qX8xoz+xcz+2Ez29PtAjM7bGb/L/ApFq/n+M/uft8K988D7yXaffu/mtlVS11oZpeb2buBD7E4i9b9wNt7CUY2gyKTc1MkrYX5uSlPM6VktCC7nCalDE8iIiIifaWNxd2nzOz1wN8CCwOIfUTv+P+umd0OnCJKL3slcA0Q30L4ZuBXVtHmbgz4zvaHm9m9RLtjzxBlpzpK9w3l3rbSxnwxVxDttv02M5si2gH8NFGGqALwBODyLuVOAd/r7lN91CUbapLTc9MkbZkMT5fktQeFiIiI7Hh9DSgA3P3jZvYK4E9ZnBJ1F/BdKxT/G+BH3T2+N8MwGdFgJr5pXacS8JPu/merqGcXUaaolXwauLG9Y7hsCY57R4ankLMZnmbKAZd5Fso5bHdGTyhERERkxxsoPY27/x3R04e3cX72p7gQuAn4fnf//jV6l/7zwF8CK937DPDbwBV9DiaKwC8D/0K0sHoldeCTRAu/j2kwsdXMUm3MUm/EMjyFRqWWYKQZZXgaPVwgne57TC4iIiKyrQz8asjdJ4G3Am81syuApxNNfyoQvaCeBu4Dbu9nIbK7H+f8aVIrlfka8Nr2ZnVXA08ELiJa+9Ak2oTvLuAL7t7q597t+5eBXwV+tb0w+0qiqU0XEsWbAeaIBjT3AXe4e7XfemSziDI8teIZnsoBeDtlrI9SuDC+16OIiIjIzjOUt1fd/V7g3mHca5XtcODu9sda1REC97Q/ZFsqMl2dwWi2MzxFD/JmywGBJ0hWcqTyo5ruJCIiIsKAU55EtrcixdkpAgsXZ3gqB4x5hlY5RWoip5SxIiIiImhAIdJFkdOlaZLWnh13dkH2uZSxyb3K8CQiIiICGlCIxEQZnmbmZwks5P/f3n3HyXHWhx//fGfL7fVTr7bkKncMLsDPBWHjYCD0Dg4YCAQSWghJqMGU0JKAKQECCZheQnfo2AiMbRkXbNzBtiRk2dKpXb/bNt/fH8+cbna0e1u0t7On+75fr7FvZp9nnmfmWd09z8xT0JkpY0fGE/RqBn+sG1mcod+6PBljjDHGWIPCmFJj5Aoj5POTiMwMyC76wtiUR1fRzfDUsaqHTGc65rwaY4wxxsTPGhTGlHAzPBX8LB6KBhOOjU64GZ46C12ki930H7ko5nwaY4wxxrQHa1AYU2I3w1PDQN7N8BRa0M5TITXZRaqrkz4bkG2MMcYYA1iDwpiI3ewe3U8ymOGJ6AxPEx3BDE82fsIYY4wxBqxBYUzEbvaMDpEUHygdkN2nHeTHUqSW9NiUscYYY4wxAWtQGHOAorqL4cnhmRmemHlD0acZ/PEuZEmnzfBkjDHGGBOwBoUxB0yQL46QzU0g4gMCCr4KY5MJOoudpKZ6SC7voqvbZngyxhhjjAFrUBgTMj3DU87N8KQzMzypenQWu0gXuuhftwgRiTmvxhhjjDHtwRoUxhywm5GpEcrN8CQqpKe6SXd20be4O9ZcGmOMMca0E2tQGHPAbnaP7iMhRUQpmeGphzTFiQ6S/V02w5MxxhhjTIg1KIw5YJA9Y8PBDE8zXZ6mp4zNj6VJLelhwGZ4MsYYY4w5wBoUxhywm6Hxg2d4GhlP0K8Z/LFOvCWd9NkMT8YYY4wxB1iDwhgAJsgXhpjKj+Ph1qCYnuFpdDJBd7GT5FQP3tIuenoz8WbVGGOMMaaNWIPCGAB2M54bp1jMITLT3Wls0kN9j0yxm3S+i751i/A8m+HJGGOMMWaaNSiMAWA3o1Oj+JpDVEMDspOICh1TXaQ7OulfajM8GWOMMcaEWYPCGAB2s2dsH0nxEeXAG4qR8QRdpPAnO0j12QxPxhhjjDFR1qAwBnBTxg6R9IIZnpiZ4alPM+THUiSX9NiAbGOMMcaYCGtQGAPAboYmhklIEaBkyth+7aA41kliSRf9NmWsMcYYY0wJa1AYwxSF4n4ms+N4br7YA9PGjk4k6Cp2kpjsQRZn6OuzNxTGGGOMMWHJZpxERFYDZwOrgQEgC+wD7gRuVdVcM9KpM0/LgHOBVUA/sBvYAVyrqiNNTKc3SGctsAQYBP4M/FZVp5qVjplLu5nITVAo5sgk/ZIZnnzfo7PYRTrXRc+6RSSS1gY3xhhjjAlruEEhIgK8FHg98MhZgo6JyFeAD6vqlkbTqyNfFwKXAecA5eb3nBKRK4F/UdV7DiGddcD7gWcC5R5bD4nI14F3qOq+RtMxrbCb0ewoPjlEOTDD08h4AoCObDfpZBf9y3tizKMxxhhjTHtq6HGriKwANgFfYPbGBEAP8GrgDyJySSPp1ZinlIh8Hvgl7o1BpcUCMsBzgVtE5G8aTOtZwG3AiyjfmAD3puY1uOs+t5F0TKu4GZ4SFJHIgOwuTcFkB6l+Gz9hjDHGGFNO3W8oRKQf+AVwauSjUeB3wC5cJftk4PjQ5z3AF0Ukr6rfbCy7FfPkAd8Hnhz5aAy4HtgDLAUeG+SDII+fEZGsql5RR1oXAt+k9N5NATfgrv1I4CwgEXy2BviRiDxGVe+u/apabRfuEu4EtrFhw1bgG8A6XFE+GlgRW+7mxvQ1f4Ul3Zs5/4QhKPqMTyYYGktyx5YuejVDbizNwKJum+HJGGOMMaaMRro8vYfSxkQeeAfwCVWdDAcUkTOBzwGnB4c8XCX+KlXd00DalfwLpY2JIvBu4N/C4xhEJAP8I65L1PTbmc+KyB2qelO1RERkFfAtSu/bt4DXq+quULhjgP8BHhcc6gN+KCKnqGq2zmubY/uBrwE34V7q9AFLyWYncW2wXcCfgO8BZ+JeyiyKJ6tNE73mnYxM+BQLrhXYkfZZuzTHxWcPsXtpmm33K96SbluDwhhjjDGmjLq6PAUDkKPdhF6hqh+ONiYAgkr6+UD4yfwAritQUwQDwt8aOfzXqvre6KBoVZ1S1fcCfx06nAI+XGNybwMWh/a/C7ww3JgI0rkfuBj3+HvasRx872J2B+6SbsW9WDkSVzxJXEU7GewfCRwRhHtbEG++il7zanyFXDGPiKAI+bzHRNbj4b0p1q2aYuOLb2Rgw057Q2GMMcYYU0a9YyguADpC+zer6pdni6Cqoxxc4Y92TToUrwfSof0rq3VhUtUvAFeGDj0+6MpUUdBweWXo0Ajwt6rqV0hjKggf/vytItJRLnzr3QH8B9CN65VVacjJNC8I1x3Em4+NinLXPEG+mMf3CzA9ZSyQL3gUfY/JoR788S5OvfCHpNMNj+E3xhhjjDls1dugWB/Z/1GN8X6G6xo17Zg6051NtHHy0RrjXR7Z/6sq4Z9NaWPqa9E3E1GqejtuvMm0lcCsDZfW2A/8J26W23pnLuoJ4v1ncJ75otI1T5Ar5FCKQZPK/Xcq7/6fLKbwp7qR5DLm3zUbY4wxxsy9ehsU3ZH9B2uJFDytD4+ZGKgz3bKCAeKnhA5NAb+tMfo1uPUypj1VRBKVAgNPjex/pcZ0vhrZf1qN8ebQ14AC9TcmpvXg2odfa1qO5l6lax5nMjeJBKvZBS8oyOY8knhIPoXXkSKV6mf+XbMxxhhjzNyrd1B29Il8PZ3Kw2Gb9Zh3FaV9de5T1XylwGGqmheR+3BTGIEbG3E2blaoEiKSYmaANbiGyI015vGayP5FNcabI7twg5GPLDk6lh1jx/4dDI4OMjwxzNDIEHcM30F/Vz/Le5ezZtEaejrClfE1uFuwi/af/anyNY9M3sfg6E6QHKq4Re3EvaHo0ATFvEdHJk1HJsX8umZjjDHGmNaot0FxbWT/9Foiich6St9K3FJnupUsjuwP1xk/Gv5kyjQogOMoHadR8+rfqrpVRMI10KNEpLPcIPbWuAHXBnPtsMncJLfvuJ3do9s5etkeVvYlWDOQYGpxlkwmT9HfScG/i+37oDfTy4q+FaQS01+bYeBNwAnxXErN7gbuAbYCkC8W2DWyi9GpUQQlW8ySEQnWoHCmckIGj7F8gY5+j47M9EB1Dzc7cvSFlTHGGGPMwlRXl6dgZenwE/fniMiyGqK+LrIf7QbUqOgUrPUOeM5E9k+sEG5DZP+BOtMJrxAulK7P0WJ34qaGhcGRQa66+yp2juwkk+5Epch4cYz9uX2M+sPsz+1jvDiGSpFUMsF4dpQtu+9nPDuGG72cBnbiZult521XkFdlPDsWXMMoqWSCohQpaI4JzTOiBcbIM0mBfYUCqDBZ9NlSeIjR/FBw//qYnwPSjTHGGGPmRiMrZf8dMB783At8W0QGKgUOVsd+Y+jQTcDXG0i3nGjXqZV1xo+GP65CuOgg8u11phMda3JsnfGbaBvQw+DIINfdfx2e5zFaHGXLyFZGshNMTvlkJz3y2RTZSY/JKZ+R7AT7p4bIahYRYfu+7Yxnx3GV9HpfCsVhGEgznh1n+77tiAhZzbJ/aoiRqQl89fEQEggewmRBGdE82xLD7O0cgg7lhq2bGRwZxI3B2Bbv5RhjjDHGtJG6GxTBzEVPAQaDQ+cDd4rI20XkHBE5VkROFZEXiMiVwJdD6dwHPENVi83IPK5iPxHaXxssPldVMA3s6sjh/grBo8d315a9iuErpdMCU0zmcvxuy+9QT/nz+IPsGh5jYrQDP58E9RBPEA/EE1APP58kl00wPpVjOD+CirJj/w7yxQJuoHO7K5AvFtixfwcqynB+hPGpHLlsgmLBQxAkNBJnMhiQnSmmGU1l2dmxDfWU3235HZO5HAe/GDPGGGOMWbgaeUOBqv4aN97gg7in76uB9+FmWPoT8AfcW4i/DKLkgE8BZ6rqjkPMczgfeWBz5PALa4xeLlylaY+ix6fKhqosOl6i0emVmiDDHQ/dxnhhnB1juxgdSeDnOkgmBM8DkZkRFoLb9zzwPEGLSbJZYTQ3Ts7PMTiyi8YWW2+1JIMju8j5OUZz42Sz7lo8TxApIjKz/gTA4KhrZOB7JIodZCcT7BjbxXhhnDseuo36e9YZY4wxxhy+GmpQBKZrktUGJ08B7wcuU9W56B8T7T71zyKyZLYIwef/XOajShX96HS59TYoouGj52uZ0akl7Bnbyp6pYSbGUiQkQTIBCXxSUiQjBbokT0/C/T8jBVJSxENdwwKPfM5jopBlIj9ENt/+q0dn851M5IeYKGTJ5zw8vOBalKT4JINGVC4vbNvrMTYFaQT1BfUETxJMjKXYMzXM7rEtjE7N+vUyxhhjjFlQGnq8LCKXAp+ktopxBrgM+CcR+RDwr03s8gSuS9V7cFPIAiwHrhSRp6jqQdPTisgi3CrZ5QaTa5lj5dQarlL4istSi8irgFcBrFixgk2bNtWZ1Ox26TYS/bsYGU2TUA/I05PIk/GL3LXFwweKodwmZKbVOanKcFEo+B6+V+ToxRP87zU59u1v73EUixZnOfrICR7Yl8TzPZIe9CeUToFJEhQSiofi60z7Oi1CV6oAkmOIBPjCyGiBic5BfnL9n1kum+K7oCYaGxtr+nfMtBcr44XBynlhsHJeGOZjOdfdoBCR1wEfjxz+JfAZXPejQaALN8D5qbgZnhYFx94NPEpEnlvrehHVqGpWRF4G/ISZivpjgXtE5OPA1bhF9ZYCFwCvxzU6AB6idBzFUIVkxiP79T6Wj4YfqxRQVT8LfBbgzDPP1I0bN9aZ1Oze/9PvcRRKWjJkUkq/l0OAonhIAlIJpSO0vJ9fhGJRKBQho0KHwD4fJotCEWXzTnjUETEOCanBDduFI49URIVMEhZ7ICIURCmKuvETIm5CqEAC13DqSPosS/gM+x1MFTIUyPJAdjHPu3hjXJfTVJs2baLZ3zHTXqyMFwYr54XBynlhmI/lXFeDQkROBz4SOfw6Vf1k5Ngwbjanm0Tkc7jK/vSK1k/HNSzeVnduK1DVn4nIG4DLmXmgvhw3rqOS/cCrgR+Gjg1VCBttUESnm60mGr5ig2Ku/fKP9/KoiR4evTZLblxRAS9dJJEoMlbMowoUQJUDA5UlASQgX4RCQehMwJK+Ijc8KGwe3EZP3x/jupyabB7cxroHhbNW55gYTzAOJJOKlwD1fUTd9YYlxEPS4CsgMOBl6VgkbN7awy0P3svbLo7jSowxxhhj2k+9byjeEYnzqTKNiRKq+qCIPA24i5mK9ZtF5JOq+lCd6c+WzidE5AHgE8BRVYLfAPwVsDZyPLoS+LRon56ldWYv2r0qtj5C2/YP8tDu5Wxcuw2vQygkfAAKPkwUIz3RIpVsESAFSU8R4Bu3pRnKjXHbtqYV45zYnxvjG7clOHt1Dq/DJ+8LRUCL4CkkysRJqEfRBy/p43UUSRY9OlD+7/erKSTrneTLGGOMMebwVXODQkQ6cNPFhn2wlriqukVEvga8PDiUAp4PfLTW9GtM50ci8nPgebi8noV7U5EGdgC34sZc/J+qFkXkgsgpfl/h1PdH9o+oM2vR8NHztcxodoqjSfGTW/p59vl7GJ1MMJnzENVgKx3goYAKgKBAd0oZ6FI+d00ayXkUKTAefX/TZor4SC7JV29M8crzcgxNwHheDlyrUPqGIphIFnDXn0kqvb05vvObpQwUfR4o2rSxxhhjjDHT6nlDcRylXXfuU9V6FnjbxEyDAlxlv+mCsRlfpbbVuB8d2b+pQrh7IvtH15mt8BsTBWLrI5QoplncOcnOnMcPbh7g4tOG6U4W2DOseGWGmgsEFW+fZT2QV/jC5hRbhxP0JmEs79FJU4bDzJkMHr1J2Dqc4AubU7zojDx9aWVw1M1aRdBgmpYIGk+e+izuKVBMwA9uHmBnzmNxepI/T3bFdSnGGGOMMW2nngZFdOTtYNlQlUW7E9XbbaipRESAjaFD48AtFYL/CTc9bjrYf6SIpFW12pS5iMg6YEXo0FZVnagUfq4tkU5SmSGQBNsHU3zr6h7OOXGCo1flSPswkYWJnJvpKSHQlYauDvAE7tzh8eM704xkE6QEEp6yxOtgQ6ovrsupyVi+g4xXwPOFbbvS/OdVCZ58co6T1/goykQWxrNQUEh4sCQt9KULoLBlZ5Lr7s0w7Kfw0pDK5Fg8FetX1xhjjDGmrdTToBiJ7Ne7lkI0fGwDkwPnUfrm4FuVKvqqmheR3wBPCA514N6wXFtjOmE/rzejzXRMajH59HYSWY9ULse4JPj5rb103Zund/kIxy73WdXvk05CrgAPD3vcsMXj9ocS7Bv3ENz6DT5C0VP6pYOk196L2/VLBwUvj6eCp8rYlMc3b86w+B6f09YUOWZ5kVV9kE6AFj2mhjrYvDPDH7d3MqEFPPFJaY68psmnCxyTWhT3JRljjDHGtI16aoIPR/aPF5GMqta6yNvpkf1KA6Bb5c2R/f+pEv6HzDQoAC6htgbFJWXOE5vTBpL8VpWeXBYVNyGWFJXJsQR7JnvZsq18vB6gJ116bJ8WeESqj2OXtPfK0cv29nGbZlkska97Hh7YCg9sgUIuSYYEXSRBhPFcAlTIdGVREVSEZC7LZAecOZAum44xxhhjzEJUc4NCVfeIyN3AicGhTtzA6i9WiysiKQ6uWNdSGZ8TIvJ03BoZ036hqtXy8x3g33BvJwBeJCKXqWrFhpGInApcFDq0C7iqgSw3zRmLu7h2l6DqI6J4bpInRIRlXm0NAxXw1aeowpO7V7BkzYrqkWK0IbubreNDLJYknnhIyVgRRX0hL6kDRwoqoCCe78aQ+IrvgaoieeFRK9t/dXBjjDHGmFapt6/Kd3BTx077sIj8RlW3VIn3YUoHMk8BPysXUEQ2Ar8KHdqmqutnO7mIJFW1UCUP02HPp3TA9hTwmmrxVPWhYE2N1waH+oBPBYv0+WXSyQCfY2ZdDIAPqGqsUwStHPA5bmcXWxhjwFf0wHxGdVBlv1/ghGQ3yzqSdPbMRU6bx+tIcsJUN/cVxlnipYguVK5+6X4+mPtJPDeNrgL4yjBwnHaxsr+ZC70bY4wxxsxv9TYoPoJb+Xp6gPZy4AYReSPwTVUtqWmJyDHAB4DnRs7zcVVt5mT+zxeRVwGfx00JuzcaQESOAN6IWyk7fN3/qKq1TuP6fuDFuJW/AZ4FfF1EXh9+UyEiRwd5Cc8idR9uNfFYFTuyXJRczhWTUxRREgnfzWiEoN5B7aIS0w/2p3wfz4MnZJaQy2SZ2lnPZF+t52WyPCG7hAcmxpmkSMYLunoFnxcQigi+up/9oIHhieIHV10seqQRLkqvoNhRdSy+McYYY8yCUVeDQlX3i8iLcOMAptcDW4Z74v9JEbkR2IObXvZ44GSij4PheuCyQ8hzOQKcH2wqIn/CTc06jGv8rGdmpe6w91VbmC9MVR8WkecCP2Xm3j0PeJqIbMZ1aToC15AIr5c2Ajw97rcTAFkpsJwkT5cj+LZupbeYIJWAgu8znk9RyCcpFhPgC3hKIlEkmSqQzORJJJSpos+oFHh2/0q6xGNsbY6EtHcXoKLm6Mp5PCWzjO8M76TXS5JJeBSLQmEqxeREJ34hgaogohB0B0uksyRIkC/CGEWeI+tYTpKstPc0ucYYY4wxrVT39Dyq+mMReSbuCXx4/sxFwF9Uif4D4GWqOllvunUQXGPm+FnCjAGvU9Ur6j25ql4lIi/ADeKeflOToXQK2rAdwAtU9a5605oLU7vz9IlwXDLDs4rr+aG/nb2THj3FHiSpiKd44rtvhoJfTJDNJ5mayDCWGqOrs8iz+lZydKIbKQoTuSx9o7O/2YjbRG+WLu3i6EQ3z+pZyQ9HdrN31KMn34MAfsEDUbf6hA+qHoqQm+hmf2qcrrTPs7z1HJfI4InP1G5rUBhjjDHGTGtovk9VvVJETsZ1f3oFsGqW4D5wNfBJVf1BI+nV4Gbgm7gGzWxzeu4DvgR8SFV3NpqYqn5HRG7CdYF6Jm6AetQw8HXgHeW6YMWleGOe/IlKelQ5Mt/PxftXsjm1lW2pvXi+T6aYJKMJPAQfZUpyTEkBX2Hd1FIes28tq0ZGSaazZAd8pj6dZdWt9c4g3Fq7Ts+SvTBDx5DHqtwSLh5dz+bUg+6agYTfSYcmD1xzVvJkvSJeosC63BIeM76eIxdNkkpNketSijcW4CVxX5UxxhhjTHtoeAEBVR0E3gm8U0SOAx6F6/7Uj1sEbgi4H7hRVUfrOO8mDu4mVS3O3cALgsXqTgROAtbiZjst4Bbhux24JTrOo1Gqug14sYj0AefiujotDtL6M3BNHVPqtkz6t51MPnqc4t4ke4e6GfCEJ/nHsD+7mvu9QXZ4I+z1Jsnjk8Jjid/JSf4yjikO0K8ZFGH/6GJS/XuZ6B5Bb5CZea/a1Q3C2FNz+Hv62D+6mD58nlg8kmF/OffJCFuZYF9iggJFkiRYUuxhdX6AExO9LCKDerB3qJvUogK5/hzp32aqp2mMMcYYs0A0ZUUyVf0TbjXpWKmqAncFW6vSHAF+3Kr0DlX/jjU8dNufuXlqLSd176GoHkX1WKJpBgoreRQrD4oz07pTUokiSQ82D67jqF130bmrH45s5RXUL72rn9EbC/xB1nFKzz4KPhTUY0AzPKLQw4Z8RzDiXBDxEIREskh3MouITyLYrh88kpNHHmT1jjVxX5IxxhhjTNto7yWOTdMt9Y5i0y+KDJ/VxRZvgKM6h0hJkalikqTMtmCbkkkU8EmwZXwR41N97PztGTwneTrHrj9xlnjxu++hu/j2Vbcxfm4n27wkR3XvJ4MyVUxS0BQJEpF3YkrSKyKiZLwCPsKWyQGGp7r44zVrOC1xVKWkjDHGGGMWHK96EHM46Rw4lkHto++PHqPJDu4eW8ZwLkNnMk8mmXcVaRRwg5STXpFMMk9nMs9wNsPdI8sZTabpuyvJYKKXzo7Zxr63h86ODQwmeum7K8loMs3dI8sZzgbXnMiTThRKrjmdzNOTztKZyDOcy3D32DJGkx30/dFj0O+ns//YuC/JGGOMMaZt2BuKBWb7miSde/vx9+wmdUsX+UdMsIUBknsHkKywuHOC3o4snvj46rEv28W+yS4Gx3uY8FKgkHgojZ8tUuzq5qtHb+eI3tnebMRv+9E5hhJLGM2O493UTXF1jq2ymK5inmU94yzpnKCnY4qEKEWEsVwHoxMdjBfTTHV6kITULV0U9uToTC1j+5oU1unJGGOMMcaxBsUCs211gdX7jmCP7EX3QPq6XgobJplaUmTnyCK2TCxGiqC+Ip6gCSChkAQZ9/D2pvDzPpqCHq+HfWvyrH7mcXFf1qz2fe8uegZ7mPDH8XOKt6MDf0me8e4U49kBtk4sQoq4cRQCmoDVa/fiZRRvV5LkvZ34k0VEPFbLEWxbk+cxcV+UMcYYY0ybsAbFAjN4RAd9d3SS7NnAQ6N3kZzsIPWHbujy8XqTaJePdvhosEK0ZD1kOIGMe0jew9civhbp7VhKspBivC9RJcX4jfcl6BhM4aWXMJrdg5eHxK40mvLRbv/ANSOAQjIPqS0dJHalkIkERT9Pwc+yuvckMtlOBte2+7RWxhhjjDGtYw2KBSbXk8JboXTvXszqvpPYOXovxUIOb6Ibr5h0k/0Cvu/jeeEhNkrRz4EIvR1LSRc70W7F72j/BkUx7SHdSnqik96OpYzl9lL0iyTyKWRo5pqndfoFkvkMqJIrjrs3E30n0Z1djK5Qcr2pWK7DGGOMMaYd2aDsBSadTuJfuBwEulnEuoFH0Z1eQq44TsHP4WsxeDuhKIqvRQp+joKfJ5XoYiCzijSdrmvQUT14Xl1LhsQikfDQo3pAIE0nA5lVpBJdFPx82WvuzE+SLYyTLY7TnV7i7hGLwAP/wuWkU9YON8YYY4yZZjWjBWb5yl727x2n54Je+MUYyUyaVb0b6PMnGC7uJ1+coqCuku1pgqSkySR7SCc7SUgKikBB4Og0haTQ3dneA7IBuns6mJrMk17fAQ/k8JIJejuWUNQ+coXJA9ec8AsMFHL0k6ar60h6OpaQ9johD0x5cFEPk2mP5Uvae2VwY4wxxphWsgbFArNu/VIe2r6fnhMWuwNXj0IWuno6OcvrgqA3z1R2ikxHeEVohTHPvdN6fA9sWMzuwVEee+6xPPr/HdPqy6jL5uvuY/Nv72fZ8l5Yuw9+NQY+0ONDavGBay77um5M3AcX9cAJi5ncNcLpZ6xrXeaNMcYYY9qcNSgWmA0nreLaa/6E7yveCYthZRf8YheyM+HWYkgDacVT8BTICeQAPFipcNEKGMjg+27Q9omnrCaRbO+ecyedsobN194PgHfiEljVDb/YBTsTELrm6UHZM9csB12zr+4eGmOMMcYYxxoUC8yixd0cf8JK7v/TIEuX9sBABp67DgYn4M79sCMPI0JiKgW+QJ/C8Sk4eREs7zpwnn37xjn+xJUsWtz+3X9qvWaK4qbIPQyu2RhjjDGmVaxBsQBtfMKJbH1gD5MTOTq7gjEQy7tKKs87tm5l/fryXXsmJ3IkEh4bn3BiK7LbFLVc82zm4zUbY4wxxrRCe/dVMXOitzfDU595OqOjU0xO5OqKOzmRY3R0iqc+83R6ezPVI7SJhXjNxhhjjDGtYA2KBWr90ct41vPPZCpbYM+eMVR11vC+r+zZM8ZUtsCznn8m649e1qKcNs9CvGZjjDHGmLlmXZ4WsPVHL+PSV53Hpl/ezR/v3okn0NmVprMzjapSLPhMTuaYnMjhKxx/4ko2PuHEef2UfrZr9hKCX9TD7pqNMcYYY+aSNSgWONcV6JHsf9w49971MNu27mFw5ygjw3lG+qdYvrKX089Yx4aTVh02g5ErXXMuXyCdSh6W12yMMcYYM1esQWEANxPSY849lseceywAmzZtYuPGjfFmao5Fr9kYY4wxxtTPxlAYY4wxxhhjGmYNCmOMMcYYY0zDrEFhjDHGGGOMaZg1KIwxxhhjjDENswaFMcYYY4wxpmHWoDDGGGOMMcY0zBoUxhhjjDHGmIZZg8IYY4wxxhjTMFHVuPNgKhCR3cC2mJJfCuyJKW3TOlbOhz8r44XBynlhsHJeGOIq53WquqyRiNagMGWJyE2qembc+TBzy8r58GdlvDBYOS8MVs4Lw3wsZ+vyZIwxxhhjjGmYNSiMMcYYY4wxDbMGhanks3FnwLSElfPhz8p4YbByXhisnBeGeVfONobCGGOMMcYY0zB7Q2GMMcYYY4xpWDLuDJj2ISJJ4P8B64FVwAjwIHC9qto0dW1ERLqBk4ETcNPLZYBhYCdwo6r+uYlpHQGcCawBuoAdwJ+CdOwV52HCyrk9BP+2Hw1sABYBPjAEbAFuVdVdh3BuK+OYichq4GxgNTAAZIF9wJ248s01IQ0r53mmFWU253U8VbVtgW+4L+8HcJVRLbPlgO8Dp8ad14W8AacC7wauBwoVymp6+yPweqDrENJ7HHAVUKyQxgPAPwGJuO/NQtuCPwp+tEysnOfvBpwB/C+ugjnbv+37gI8BnVbG82MDBLgUuKVK2Y4CnwaOajAdK+fmlZmHe2h3KfAp4MYy/zYvbUI6c15mtKiOF3uh2RbvFvyDubvKL7npbRJ4ddx5XogbrhFRSxlFt3uBMxpI732z/IKLbtcCa+K+RwtlA1LAHeXKwsp5/m1AB/BxyjQQq2wrrYzbfwNWAL+us2xHgUvqTMfKuTnl9RxgU1AG1e7jpYeY1pyXGS2s49mg7AVMRFbhWt1rIh/djGsVLwHOAnojn1+iql+d+xyaaSKyB1ceYUXgdtyr0WFc16ezca/Rw0aBC1T1phrTehdwWeTwHtz3YhzXzeqkyOe3Aueq6ngtaZjGicjbcX+IDqKqUsd5rJxjFnRvuhJ4fOSjHO5p9sO4p6JLgVOAlaEwq1R1Z5XzWxnHSET6gWtwb5fDRoHfAbuATlyl7/hIGB94kap+s4Z0rJybREQuB95QY/CXqeoVDaYz52XW8jpe3K1B2+LZcK9gr6O0dfoH4LRIuAHgExzcij057mtYSBvuF40CedyryacBvWXCJYGX4/pch8tsB9BTQzoXU/qk1AfeBmQi4R6H63sZTuNLcd+nw30Djg3+/Smu29tEuAzqOI+Vc/xlKbjGRPje7gZeBfRViHMc8Bbgfqq8obAyjn/DdU0L39ccrvvKQd3VcP3nfx8Jvx9YauXc0jK7PHKPprehMvfv0gbTmPMyI4Y6XuyFZ1s8G/DsyBfoAWDRLOGjvxi/G/c1LKQN96Tyv6jxlSfuycb+SJm9q0ocAW6LxHnDLOGPorTh4gOnx32vDucN+GXofn8M2BourxrPYeXcBhuu4RAug9uBZTXG9QDPyrh9N9xT36lIGfxVDXHuisR5p5VzS8vtctyDmuuC37GX4CZIENwbhUNqULSqzIihjhd74dkWz4ZrqYa/PE+qEr4rWnmxX0QtLa8jG4jz15HyurdK+OgvoOsJ1qqZJc7fRuJ8L+57dbhuwEtC9/khoC/6b7LG81g5x1+WKyht8O8GVjTx/FbG8Zfx0yP386YG411v5dzSclsGJCt8dlnk3l3awPlbUmZx1PFsHYoFSEROpbRP5z2q+pPZ4qjqBPCZyOEXNTtvpjxtbBrYr+CetEw7XkRWzBI+Wp6Xa/CbZhafxz09mfaUoN+waSIRWQL8R+jQ36vqSIOns3KO35soHev0Fj2E6WDLsDKO3/rI/o9qjPczXNfWacfMEtbKuclUdbeqFuYwiTkvs7jqeNagWJieGtn/So3xooN0ntaEvJg5oqpTuOljw1aXCysiaeAvQofGcWM1aknju6FDKeBJdWXU1OI/cANzAX6hNQzULMfKOX7BXPAvCR0aBL7YxPNbGbeH7sj+g7VECsohvCbAQLlwVs7zTwvLLJY6njUoFqaLIvvX1BJJVbcD20KHNojIkU3LlZkL0SctqQrhHgv0hPZ/p6rZGtOIfn+i3y9zCETk8cBLg90s8HeHcDor5/g9idLZmr7R5CeiVsbtIfrGqbOOuOGw+yuEsXKef1pVZrHU8axBsTCdHPrZB2qaTjSwObIfndbMtAkREdyArrBK3SpOjuz/ro6kot+J6LlMg0Skg9LX0B9U1T8dwimtnON3fmT/6iaf38q4PVwb2T+9lkgisp7StxK3VAhq5Tz/tKrMYqnjWYNigRGRRbhBR9N2BX3narUlsr/h0HNl5sh5lK5dMQhUGosRLccH6khna5Vzmca9g5n56e8DPniI57Nyjt9Zkf0bAERkQEReIyJXi8h2EcmKyKCI3CoiHxORx9V4fivjNqCq91D6ZPg5IrKsUviQ10X2K60HYOU8/8x5mcVZx7MGxcITHeC1vc740X6gxx5CXszciv5h+tEsg78a/l6U6/MbDCI2h0BETsLNWT/ttcG9PhRWzvF7ZOjnUVXdKSJ/iVvV/lO4Re7WAmlcxeARwOuBTSJylYjMNkgXrIzbyd/h+smDmxL22yIyUCmwiFwCvDF06Cbg6xWCWznPP60os9jqeNagWHiiMwPsrjN+NLzNDtGGRORC4DmhQwp8fJYo9r1oI0F3tf/CVSoBvqWqP2vCqa2cYyQinbjpfqc9LCIvwS1wt7yGU1wAbBaRs2cJY2XcJlT1duApuLfD4Lq73SkibxeRc0TkWBE5VUReICJXAl9mpl52H/AMVS1WOL2V8/zTijKL7XuRrDMhM//1RPbrfeI5WeV8JmbBU4srIoe/oKq3zhLNvhft5ZXAucHPo8DfN+m8Vs7xGojsLwI+F9r/PfBp4Gbck+11wDNwa8pMT6iwFPiBiJxeYapZK+M2oqq/FpGTgX/ALZK2FnjfLFFywH8Db1PV4VnCWTnPP60os9i+F9agWHiiU9nV+2WLho+ez8RIRBLAN3B/tKY9iPtjNhv7XrSJYK2QD4UOvVNVH2rS6a2c4xV92hfu6/xR4M2q6oeO3Qv8XET+G7c+wfTUwSuBTwDPK5OGlXH7ma5r5aqEm8KNk/pUlcYEWDnPR60os9i+F9blyVRbUKVaeGlWRkxTfAJ4Qmg/B7xAVYfqPI99L+LzMWaeZN8KfHIO07Jybq1Kf3N/rKpvijQmDlDVW4DnRw4/W0Rq6d9sZRwjEbkU133pLcDRVYJncKsxbxWRfwkeENXKynn+aUWZtex7YQ2KhWc8sl/P3Njlwo8dQl5ME4nI24HXhA75wEtUNTp9YTn2vWgDIvIkZiqOCrx6lj7UjbByjlf0/k/7pwrHD1DVq4Efhw55lH9DYWXcJkTkdcAXKH3K+0vc+LbpgfcDuJm/3sPMmhNdwLuB74hIpbWDrJznn1aUWWzfC2tQLDzRL1umzvjR8PZLqA2IyCs5uF/ua+tYUdm+FzETkS7cLD/TPquqNzQ5GSvneJW7X39Q1TtrjB+dQjS6pgVYGbcFETkd+Ejk8OtU9SJV/Y6q7lDVvKoOq+pNqvou4DTgjlD4p+MaFuVYOc8/rSiz2L4X1qBYeKL9MpeWDVVZdB7tav08zRwTkedSuvgZwNtV9dN1nMa+F/F7N7A++Hk38NY5SMPKOV4jHNyloJ7FraJhTygTxsq4PbyD0nGqn1LVWbsvquqDwNMo7cf+ZhFZXSa4lfP804oyi+17YYOyF577IvtH1Bk/Gv7+Q8iLOUQi8kTgK5Q+HPgPVX1/naeKlmPN3wsRyVD6S2hYVffWmf6CJiLdlM4//zGgX0SqTdlX8js8WGU37CFVDQ8EtXKOkarmRWQbMw1HgJ11nCIadnGZMFbGMQtWuH9K5HBNi1Kq6hYR+Rrw8uBQCtcN8qORoFbO808ryiy2Op41KBYYVd0vIruZ+WKuFJGuOlZSPCqyf0/zcmfqISLnAN9lZq0CgP9R1Tc3cLpoOVYbPBi2vsq5THUpSn8fv4/Zp5asJLrK6SNxA7unWTnH725K72W2jrjRsB1lwlgZx+84SruO3Keq9SwwtomZBgUcvLo6WDnPR3NeZnHW8azL08IU7q/rAWfWEffRkf27Dj07pl4i8kjgR7jBe9O+BbyqwVNG+3BHy3k29p2YP6yc43dHZL+eBcUGIvv7yoSxMo5ftEwHy4aqLLq+SLluK1bO80+ryiyWOp41KBamX0b2z6slkoispbSVfK+q/rlZmTK1EZENuDnpw3+0fgJcUmnayRpspnTw1dnBa/taRL8/P28wD2buWTnHL7ri+Ul1xI2G3VEmjJVx/EYi+/Wu8RANX25grJXz/NOqMouljmcNioXph5H9F9cY75Iq5zFzTESOAH5BaV/K3wDPVtV8o+dV1Sylv6C6cSv0VstPBnh26FAe17gxdVDVIVWVejdgW+Q80TC3Rj63co7fryl9s3COiNQ6teMTIvsHTQltZdwWHo7sHx/c31qdHtk/aEV0K+f5p4VlFksdzxoUC5Cq3k7pa/cTg/nvKwr+4L06cvjrzc6bqUxEluEaE+FBUzcBT1XVySYk8bXI/htFpNqiNi+ntBvGj2pY4dXEy8o5RqpawK1mP60feGm1eCLSA7wicvjH5cJiZRwrVd2DGyszrZODFyYsK1h3Ilqxq7SWkJXz/DPnZRZbHU9VbVuAG661q6HtfmDRLOEvj4T/XtzXsJA2oA+4OVIGdwBLmpiGALdF0njDLOHXA0OhsD5wetz3aiFtwNZweVk5z48NWA1MhO7pfuD4KmV2RaTMbgPEyrg9N+C9kfu/CziqhngfjcSbBJZZOce/4VYxD9/rSxs4R0vKjBjqeLEXkG3xbMGX+rrIF+gPwKmRcP3AJ8r8gjs57mtYKBtuFqdfRcpgN/DY4JdNPVtPlbQuDn5hhX95vQ3IRMKdD2yP5OnLcd+rhbbRQIPCyrk9NuBdkfv6MK77g0TCrcJNuBAOWwQusDJu3w1YRGlFUHGDs18EJMqEP6ZMOSvwISvnlpddpb+fl0fu35srhFsZd5kRQx1PghOaBShYLOdG3NOyaYp7Ev4AsAQ4G+iNRL1EVaMrtpo5EqwtsKVJp3uZql5RJb134Z7EhO3Gda+awC2mdXLk81uBc1U1ukqnmUMishVYN72vblxFrXGtnGMUdHP4NvCsyEcPArfgyuBI3KwriUiYt6jqh2pIw8o4RiLyZFw/9Gj57cf97d2Dm172eFw5RP/9Xg9cqFW6tFo5N5eIHGrF+NequrFKGnNeZi2v48XdErQt3g04BTfPcPSpSLltEnhN3HleaBvuiUct5VPLdmkN6Qnwr7inoLWc81pgTdz3aSFuNPiGwsq5PTZc3/ov1fHvNw+82sp4/mzAU3EVxXp/V3+fWbqoWDnPaZkd6t/ZTe1SZrSwjmeDshc4Vb0DeBTwISrPlZ0HrgTOVtVPtypvJh7qvB24gJmuVuVsBd4CnK+q5aavNG3Myjl+qjqpqi8BnonrnlDJFG4g98mq+pk6zm9lHDNVvRL3pPl9HDz7U5SPm/LzGar6DFXdX2MaVs7zTKvKrJV1POvyZA4QkSRwDm6lxJW4ubQfBK5X1d1x5s3ER0SOxC2Mswb3RPUh4D7gBrVfIIcNK+f4Bd0bH4Urgx5gL65CcY02YSY3K+P4ichxuDJehuu/nsONtbgfuFFVR5uQhpXzPNOKMpvrOp41KIwxxhhjjDENsy5PxhhjjDHGmIZZg8IYY4wxxhjTMGtQGGOMMcYYYxpmDQpjjDHGGGNMw6xBYYwxxhhjjGmYNSiMMcYYY4wxDbMGhTHGGGOMMaZh1qAwxhhjjDHGNMwaFMYYY4wxxpiGWYPCGGOMMcYY0zBrUBhjjDHGGGMaZg0KY4wxxhhjTMOScWfAGNMeRGQj8KvQoZep6hWxZMbUREQ0tPtFVb00rrzMJyKyHrgbyAATwLGq+nCsmYqBiCwDHgOsBfqAh4GtwLWqWmxSGgKcDRwLrMHd7weBm1V1ezPSCNKZV9ciImngHuCo4NCFqnp1M/JpTBysQWGMMWah+QiuMQFwebs0JkTkWFyF9azg/48EOkNB3q2qlzUhndOA9wJPAlJlguwSkS8A71HVyQbTSAL/ALwaWF8miC8ivwrS+E0jaQTpzMtrUdWciLwL+FJw6GMicnqzGj/GtJp1eTLG1E1E1ouIhrbL4s7TfCQim0L3cGvc+VkIROTxwDOD3RHgwzFmBxHZKCI/E5F9wJ+ArwJvBP4fpY2JZqX3t8DvgKdRvgIOsAJ4C3CziJzUQBprgWuAD1K+Ag6u/nEh8CsReU+9aQTpzPdr+SruLQXAKcAr682fMe3CGhTGGGMWkveFfv6Mqg7HlhPndOAvgEVznZCIvAT4T6AjdHgEuAr4X+CWSJQTgZ+KyIo60ugBfozrfhR2J/Ad4OfA3tBxD3iniLyt1jSCdOb9taiqD/x76NA7RCRTKbwx7cwaFMYYYxYEEXki7sk/QAH4WIzZqWYc2NaskwVdgz4bOfwJ4EhVfYKqPk9Vz8A1cO4MhTkCV0Gv1eeAU0P7DwKPU9VTVPU5qvrE4JzvBMJjgN4nIk9YaNcCfBnYGfy8BnhVHfkzpm1Yg8IYA4CqblJVCW1XxJ0nM7tIeV0ad37mgX8M/Xylqj4UW05K5XFP1P8LeAVwGtAPXNbENP6V0qf5l6vq66NvaFT1NuB83IDmaeeJyNOqJSAiZwAvCB0aAs6LjitQ1UlVfR9uXMKB6MCHgoHPC+ZaVDUHfDF06I0iYnUzM+/Yl9YYY8xhT0ROxvVzn/bfceUl4otAr6qeoaqvVtXPq+rtzRycG1SO/zJ0aBtQsVuOqu4D/i5y+N01JHVZZP9tqrp1lvCXAzeE9h+FGw9R0eF0LSHh7+JRwNNrjGdM27AGhTHGmIUgPOB1H67/e+xUdb+qZuc4mRdF9j9dbcYjVf0xcG/o0OmzDWoWkUXAxaFDQ8AXqqShuIp42Itni8PhdS3Tce8Dbg4dssHZZt6xaWONMW0jGAR5Dm4u+WXAFLALuDH4o9vMtE4BTgJWAd3AVlX92izhu3EzsWwAluJm4BkGdgM3qer9zcxfK4hIH3Aeru/2EmAUd79vUNU/NzmtRcC5uD7nfcAe4DbcvdPZ4jYh7QSl3VeuVNXCXKbZZp4a2f9qjfG+CoRnLXoacFeFsE+itE7xbVWdqiGN7+PWc+gK9p8oIumgK1A5h9O1hH0XOCP4+SIRWa6qgzXEM6Y9qKptttlmG8BG3MDC6e3SMmE2RcLUsm2tIe1zgJ8C2VnOcw/wEkBqvJ6tobibQsdfBtxR5vxDZc6xDvhn4LdArtp14qb77KySr0sbuIcKbCxzrvDnV9RR1mcCP6lyTX/APQ2u9X5fFom/Pji+CjfwdLJCOtuBl8zxd/vxkTSfX0OcC4FiKM4OYFmN6T0icr3DwDEN5Dv6XbmsgXOsi5zjgTribozEvWqWsF+IhK25TDn498p5h/u1VPjOhOO9ei7+Ldhm21xt1uXJGBMbEekQkS/jKuxPBNKzBN+A629+lYj0N5jWt4DPAyfXED4BbMHNP38Olee5n7YO+ChwvYisqzd/rSDOh3Fz91/M7Nd0Ku6p7q+CtwuNpPc44FbgEmYWkotaC3xRRC5vJI0aXRzZr7r4mKpeBXwgdGg1Lp+zDrQN3mR9k9Lr/RuN7w1W9Lv+uzri/o7S2Ytm+3dzKOlsrnKuZqTRbtcSdTuwP7T/pDrSNCZ21uXJGBMLEenFzfF+buSjYVx/4kFcpeyEYJv2eFwl9xytb+Xby4HnBj8r8Htm3mIcjRsMWZLFYCMUZwtu8bGhYH8pbmrKpaFwjwB+KSKPUtXROvLXCp/DzSIUlsNVgh4CBnBvL8LX8zjgNyJyvqrup3YnAt/AdW8CN+Xmrbi1AlYBj6W00v0GEblJVb9SRxq1uij08wNa+8rY78LNEnResP8k3ExRsy2G9ylc43fa51T1G7VmdA5siOw/UGtEVZ0QkV3AyuDQChHp1/Jrd4TTmf63Uqto2GieKx2fz9cSzZ8vItcBTwkOXSAiCbWVs808YQ0KY0w9XoCrBE6vHjvtYxw8IHFapb7qn6G0MXE/rnvR99Qt+HSAiDwSV1GbXmDqkcBHgNfUmO8zcBVjgK8Ab1XVByNprK+Q9+/j5q7/WbnKRzDF40W4BapOCQ4fi3uzEZ1dBuDbuG4R4Crcjw5+3sHBjauwnbN8VpWIvJTSxoQCH8d1oxkKhUsCL8Xd3+nGwCm4+//COpL8chD/duANqvqrSH4WA58Gnhc6/CER+XozK1HBQmHhtQT+UGtcVS2KyAtxDaHpRta/ishvVDX6JHp6sbWXhA7dCbyh7kw31zGR/e11xn+QmUo4uO92eAAxIrKUme8KwG6tb6D5g5H9YyuEO5yupZw/MNOg6MGN8bq9jvjGxMYaFMaYmqnqToAyvT6GdPYpFUuIyHMpna3lOuDiSk/0VfX3IrIR+BEzU3/+jYh8QlUrDawM6wn+/yFVfUuFNLZGDhVx/d5nHZwcNH5+JiK/BX7JTKPnZSLyTnXTVobDjwFjACISHuhZqOce1iMY7H555PA/qOpHo2HVDVb+HxG5A7iamQGmLxCRz6vqL2pMdgnuzcdflCtXVd0XVNbX4LqUgetW9ETcm6tmOY3Sv3V3VgpYjqruCBpj/4d7Y5UEviEip0caYhtwja5pE8Dz6nyLNhei3QN31xk/Gr5cd8NWpNGqdFp1LeXcEdk/A2tQmHnCxlAYY+Lw1tDPQ8AzqnUPCp4SvhhXUQNXuavn6e+twNtrDaxOzTMdqeo4pavcdlL7PPRz7aW47kzTflquMRGmqjcA/xI5XM/9zgIvnK1cg8bYeyKHH1cu7CE4LrJf9+rT6qYd/Ujo0DrcWBzgwFuQb+JmC5v2+hobu3OtJ7Jfy2xFYdEGUfR8rUqjVem06lrKiX43o99dY9qWNSiMMS0lIo/FdVma9nFVrekpoKruwlXcpj2lUtgyPjrX/ZFV9XZK+1A/ulLYFovOh/+uGuN9nNInrk8OuirV4ls1vnG5Gtf4mPaIGs9fq+gA+UZXx34rpQuXPVNEXhv8/BFK8/11Vf2fBtNptu7Ifr0V5Gj46PlalUar0mnVtZSzI7LflpM7GFOONSiMMa12QWT/O3XGD8/Qs6aOGZX+r850KhKRjIgsF5F1IrI+vAF7Q0FPqHCKlhGRDtyqvdMeUNWaZq1R1Txu/MiB0zHTpauan9aYRgEIrzGyrMbz1yp6vnoGlh8Q3IsX4N6oTft3EbmM0rE89wF/00gaLaLVg8waftZZrlqYRqvSadW1QOl3C0onRzCmrdkYCmNMq50T+rkITFQYEF1J9A/20VTvxvLn6FiGeojIcbgxH4/HDfCt9Sl9Q9OtNtkpQEdo/4ZKASvYDPxtaP8MahvjcHcdaYQHu/dVDNWYrsh+vU+cD1DVrSLyCmYawR2Uvu3JAS9os9m9xiP7nXXGj4YfiymNVqXTqmspJ9pdqp63G8bEyhoUxphWWxv6OYGbhvVQ1FK5r3dgJQAiMoCbvenl1PekcVqzK8eNiD6hr/d+31vlfJWUm46zknzo52rrfdQr+nfukFbIVtXvish/Un4Gr39S1ZvLHI9TtIJcaT2QSqLha6mEz0UarUqnVddSTvS72ex/C8bMGevyZIxptVqf7teqlkGP9fxRByBYzO1q3FSrjTQmoD1+xw5E9kfqjB9tGNT61sWvHqQlJiL79VYQy3kHB7/puEZVP9aEczdbtPzq7UYTbUCWayi2Io1WpdOqaykn+nYj+t01pm21wx87Y8zC0uynbo1W9qv5CKWDx6eALwF/FRxfgeuSkFBVmd6AX89Rfpql3j7hc3V/WyXa/agZ3Ug+yMENkzNFpNZVkVspukL3EXXGj4Y/aMXvYFKFcEN1eTB2p2lpVDg+n6+lnGj3vHbqOmfMrKzLkzGm1fYBy4Oft6nq+hjzUpaIHIGbanXaQ8AFqhrt/lNO79zkqmFDkf165sWHg7ttNTSoOUbRxc9Wlg1Vo2ANlXKDrjuBb4rIWW2w9kTYPZH9o2uNKCJduIbztF3htTci7gXOmo4KrOfg7nKVRFepj+a50vH5fC3lrIrs17twnzGxsTcUxphW2xX6+Yg6n/61ypMpfTL/TzU2JuAQK6xzIDp+pJ6VewGOr3K+drc1sr+m0ROJyFHA50KHskB4ob+TcavGt5PoQn71TGV8FqX/DmZbV+NQ0omGrZTO4XQt5ayO7Ne9ZooxcbEGhTGmEfV2mwnbHPrZw82c1G6ile6f1RIpeLMRrRTM5lDuY63uwM0+NK3etTGi08S226DjaqIrDUcbSDURkRTwDUrf8LwZeBbwx9CxV4rI8xpJYy6o6jZKB+IfJSK1NqrOi+z/fJawv6wSt6xgUcCzQodGKf0dccDhdC0VbIjs/6GOuMbEyhoUxphGZCP76TriRv9YX3poWZkT0W5BtQ5kji4gV034PtZzD2sWrDAebgQcIyJn1BJXRJLAc8Ono/5pZ2Olqg9S+lbslAZP9QHg7ND+91X1k6o6Bjyf0rL8XPA2o11cGdm/pMZ40e/zD2cJ+2NKZyl6dlDBruYZlI5r+amq5iqEhcPrWqJOjezfVEdcY2JlDQpjTCOiM5fU083nV5Q+0X2eiJx76FlqqqHIftWn2iKyFPj7OtMJ38elIpKoM36tvhbZ/5ca472WmfEuAD9R1b2VArexa0I/nxa8baiZiDwZeFPo0J9xUwkDoKq3Av8Y+rwP+Ea96cyhaPm/WkRmXV8huObwwoy3qWrF7juqup/SxQwXAS+rkoYAb4wc/upscTi8riXqzNDPd83Tf2tmgbIGhTGmbsGg0/CAwfNrrQyrahF4T+iQAN8VkUdWiFKWiBwrIhvriVOHaDeZN5UNNZOXLuCblFa+axEel5EC5qph9UVKGy9PE5G/rRQYQETOAt4bOfzxZmesRcKVw27c4nw1EZHVuPs33f++ALwwqHQeoKqfAL4fOnQ27q1G7IK1McIrxa8H3l8pfDBl8icjh99VLmzEuyP776+ykv0bKO2C93tmf3NwWF1LmIgspvQNRU3dLI1pF9agMMY06jehn48Bvi0iTxaRDSKyPrStjUZU1a9S+qRxGXC9iLx/tj7RIrJcRC4Vkf/DVcYvbtK1RP2E0jngXyYiHxGRg2ZwEpHzgGuBC3Bdgup5qvibyP4XReQVInK6iBwVuY8Nr58QrNwcbRR9QkT+TURKuneJSFJEXoYbbBxe4+NbqjpfKzk/pnRdjAtqiSQiHu4pc3gtgneq6nUVorwc9/Zi2ptE5Ek1pLM2Utbrg9Xjo2sgDJQLV+7fWBlvp7Rb1htF5GMiUjKLl4g8Ave9DHfZukZVf1AtAVW9CTfO5EB+gd8G/0bCaWRE5O24qZkPRMdNflDLuKLD6VqmbaR00Hi0a5cx7U1VbbPNNtvA/UHT0HZplfCPxVXStMq2tUL8Ttx4inJx7sU9hfwK8G3gKmBHmXAfnCV/W0PhNjVwP95TJr1RXEX7K7inj9sin/8bsKnatYfSENyMMtXuoQIby8QPf35FDdd0RZnzTuG6oX0NV/HeXSbMXcDiKue+LBJnfR33uuZ7dgjf71+E0rihxjjRa/o5IFXinINb+Xs6ziCwqkqcrdT2Hajr31iZdF5aJu5wcG++ieuzH/18O7CyjvvcgxtMHD3P7cD/4hrr5b5jb6+zPA+bawnS+lIo/oOANxf/Dmyzba622DNgm222tcdGnQ2KIM6bcF1AGqrsAAng32s4R6XtLbOcO1xJ29TA/UgElYZa8/JfuLe+m2q59lA6p3Bww6TctrFM3PDnV9SQluCepNbSEJzerqFKYyI492WReOvruNd13bMGv99/FUrDB46oEv5xQDEUZyewosa03h65F1fPVkGkRQ2KIK3X4hqRtZz3LuCkBu71EcD1NaZRBN7bYJkeFteC6+64L3Seig9KbLOtXTfr8mSMaZiqfgQ4Dfdk/jrc07roDFCzxS+q6puBk4DP4/6ozhoFuA34EHCqqn6wkXzXmjfgebi+0TtnCXo98GxV/RtV9WcJVymdO3B9p/8O91ZmKzCGu9amUudNuKlgf07pTDZRd+KeAp+vqtXKZT74Fu5tAbiG1UsrBQwG2H+NmW7BPnCJqu6qFCfiA7i3atMej2tkxE5VP4kb33Ellct/F2418DN1lsHLs6SxHTfV6luovJbCdEPr8ar6znrTCNI5XK7lGbiB3+AaJZ9u4BzGxEpUm/43yxhjGhL0WT8dOBFYgpstZwK3OvOfgDs1Mhi2RflK4Soup+H+8I8ADwO3qOqWVuenWYLxE+fjFntbjGvI7MJ1CdoaY9bmhIhcxsyA3C3AMbqA/wiKyHJc43It7t/aTtx9uVZVZ2ts1pOG4AYrH4tbo2US133xxqCy3hTz+VpE5KfAE4Pd76jqcw41r8a0mjUojDHGLAgisgRXyZweXP90Va15Jh5jmk1ENgB3496aKXCGqv4+3lwZUz/r8mSMMWZBUDev/+WhQ/8cU1aMmfaPzMzu9D1rTJj5yt5QGGOMWTCCbl5/ZGbNkAtU9VcxZsksUCJyJO672IGbGew0Vb0n3lwZ0xh7Q2GMMWbBUNVh4G2hQ3M2sN+YKt6Da0wAfNIaE2Y+S8adAWOMMabFPo9bNK4TQERWqupsM3kZ01TBRA/341bkVkq74hkz71iXJ2OMMcYYY0zDrMuTMcYYY4wxpmHWoDDGGGOMMcY0zBoUxhhjjDHGmIZZg8IYY4wxxhjTMGtQGGOMMcYYYxpmDQpjjDHGGGNMw6xBYYwxxhhjjGmYNSiMMcYYY4wxDfv/9Z/FAYK4XywAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val0_4), color='red',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_0\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val1_4), color = 'blue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_1\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val2_4), color = 'magenta',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_2\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val3_4), color = 'darkgreen',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_3\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val4_4), color = 'darkred',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_4\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val5_4), color = 'greenyellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_5\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val6_4), color = 'darkslateblue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_6\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val7_4), color = 'peru',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_7\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val8_4), color = 'green',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_8\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val9_4), color = 'yellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_9\")\n",
    "\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) \n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1individual_objective_4.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(GAP_val_1), color = 'chocolate',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"GAP\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1GAP_1.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(GAP_val_2), color = 'chocolate',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"GAP\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1GAP_2.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(GAP_val_3), color = 'chocolate',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"GAP\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1GAP_3.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(GAP_val_4), color = 'chocolate',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"GAP\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1GAP_4.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Numerical_Expts_May_2021/Traffic_equilibrium_problem/20210527_Traffic_Equib_code_revised_FY_HDK.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Import Python libraries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "# import math\n",
    "from math import *\n",
    "import random \n",
    "from numpy import linalg as LA\n",
    "import warnings\n",
    "warnings.filterwarnings(\"ignore\", category = UserWarning)\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def map_F(A_F, B_F, b_F, d_F, x):\n",
    "    h = x[0 : len(b_F)]\n",
    "    u = x[len(b_F) : len(b_F) + len(d_F)] \n",
    "    F_1 = A_F @ h + b_F - B_F.T @ u\n",
    "    F_2 = B_F @ h - d_F\n",
    "    output = np.concatenate((F_1, F_2), axis = 0)\n",
    "    return output\n",
    "\n",
    "def func(A_f, b_f, x):\n",
    "    h = x[0 : len(b_f)]\n",
    "    f_val = np.sum(A_f @ h + b_f, axis = 0)\n",
    "    return f_val\n",
    "\n",
    "def grad_f(A_gf,b_gf,d_gf):\n",
    "    grad = np.concatenate((np.sum(A_gf, axis = 1).reshape(len(b_gf), 1), np.zeros([len(d_gf), 1] )), axis = 0)\n",
    "    return grad\n",
    "\n",
    "def projection(x):\n",
    "    x[x < 0] = 0\n",
    "    return x\n",
    "\n",
    "def parameter_seq(gamma_0, eta_0, itera):\n",
    "    gamma_k = gamma_0/sqrt(itera + 1)\n",
    "    eta_k = eta_0/(itera + 1)**0.25\n",
    "    return gamma_k, eta_k\n",
    "\n",
    "def data_b_d_randAvg(b, d, m,agent_sample_size,sigma_b,sigma_d):\n",
    "    b_rand = {}\n",
    "    d_rand = {}\n",
    "    b_1 = np.zeros((len(b), agent_sample_size))\n",
    "    d_1 = np.zeros((len(d), agent_sample_size))\n",
    "    for i in range(m): \n",
    "        for s in range(agent_sample_size):     \n",
    "            for j in range(len(b)):            \n",
    "                b_1[j, s] = np.random.normal(b[j],sigma_b)\n",
    "            for j in range(len(d)):   \n",
    "                d_1[j, s] = np.random.normal(d[j],sigma_d)    \n",
    "            b_rand[i] = np.mean(b_1, axis = 1).reshape(len(b), 1)\n",
    "            d_rand[i] = np.mean(d_1, axis = 1).reshape(len(d), 1) \n",
    "    return b_rand, d_rand \n",
    "\n",
    "def my_GAP(A, B, b, d, x):\n",
    "    map_F_val = map_F(A, B, b, d, x)\n",
    "    x_infeasibility = np.maximum(np.zeros([len(b) + len(d), 1]),-x) \n",
    "    F_infeasibility = np.maximum(np.zeros([len(b) + len(d), 1]),-map_F_val)\n",
    "    xF_infeasibility = x.T@map_F_val\n",
    "    output = x_infeasibility.T@x_infeasibility + F_infeasibility.T@F_infeasibility + abs(xF_infeasibility)\n",
    "    return output[0, 0]\n",
    "\n",
    "def average_func(bar_x_k, x_k, itera):\n",
    "    bar_x_next = (x_k + itera*bar_x_k)/(itera+1)\n",
    "    return bar_x_next\n",
    "\n",
    "def aIR_IG_1(A,B,b_data,d_data,x_guess,gamma_0,eta_0,m,iterations, epoch_size):\n",
    "    func_val = np.zeros(epoch_size + 1)\n",
    "    func_val0 = np.zeros(epoch_size + 1)\n",
    "    func_val1 = np.zeros(epoch_size + 1)\n",
    "    func_val2 = np.zeros(epoch_size + 1)\n",
    "    func_val3 = np.zeros(epoch_size + 1)\n",
    "    func_val4 = np.zeros(epoch_size + 1)\n",
    "    func_val5 = np.zeros(epoch_size + 1)\n",
    "    func_val6 = np.zeros(epoch_size + 1)\n",
    "    func_val7 = np.zeros(epoch_size + 1)\n",
    "    func_val8 = np.zeros(epoch_size + 1)\n",
    "    func_val9 = np.zeros(epoch_size + 1)\n",
    "    \n",
    "    GAP_val = np.zeros(epoch_size + 1)\n",
    "    GAP_val_normal = []\n",
    "    epoch_index = 0\n",
    "\n",
    "    x_new = x_guess\n",
    "    x_old = x_guess\n",
    "    bar_x_old = x_new\n",
    "    b_sum = sum(b_data[i] for i in range(m))\n",
    "    d_sum = sum(d_data[i] for i in range(m))    \n",
    "   \n",
    "    func_val[epoch_index] = func(A, b_sum, x_guess)\n",
    "    func_val0[epoch_index] = func(A/m, b_data[0], x_guess)\n",
    "    func_val1[epoch_index] = func(A/m, b_data[1], x_guess)\n",
    "    func_val2[epoch_index] = func(A/m, b_data[2], x_guess)\n",
    "    func_val3[epoch_index] = func(A/m, b_data[3], x_guess)\n",
    "    func_val4[epoch_index] = func(A/m, b_data[4], x_guess)\n",
    "    func_val5[epoch_index] = func(A/m, b_data[5], x_guess)\n",
    "    func_val6[epoch_index] = func(A/m, b_data[6], x_guess)\n",
    "    func_val7[epoch_index] = func(A/m, b_data[7], x_guess)\n",
    "    func_val8[epoch_index] = func(A/m, b_data[8], x_guess)\n",
    "    func_val9[epoch_index] = func(A/m, b_data[9], x_guess)   \n",
    "    GAP_val[epoch_index] = my_GAP(A, B, b_sum, d_sum, x_guess)\n",
    "    \n",
    "    for k in range(iterations):\n",
    "                \n",
    "        [gamma_k, eta_k] = parameter_seq(gamma_0, eta_0, k)\n",
    "        \n",
    "        for i in range(m):\n",
    "            x_new = projection(x_old - gamma_k*(map_F(A/m, B/m, b_data[i], d_data[i], x_old) + eta_k*grad_f(A/m,b_data[i],d_data[i])))\n",
    "            x_old = x_new\n",
    "        \n",
    "        bar_x_new = average_func(bar_x_old, x_new, k)\n",
    "        bar_x_old = bar_x_new\n",
    "        \n",
    "        GAP_val_normal.append(my_GAP(A, B, b_sum, d_sum, bar_x_new))\n",
    "        \n",
    "        if iterations == 0 or (k % ceil(iterations/epoch_size)) == 0:\n",
    "                        \n",
    "            epoch_index += 1                       \n",
    "\n",
    "            func_val[epoch_index] = func(A, b_sum, bar_x_new)\n",
    "            func_val0[epoch_index] = func(A/m, b_data[0], bar_x_new)\n",
    "            func_val1[epoch_index] = func(A/m, b_data[1], bar_x_new)\n",
    "            func_val2[epoch_index] = func(A/m, b_data[2], bar_x_new)\n",
    "            func_val3[epoch_index] = func(A/m, b_data[3], bar_x_new)\n",
    "            func_val4[epoch_index] = func(A/m, b_data[4], bar_x_new)\n",
    "            func_val5[epoch_index] = func(A/m, b_data[5], bar_x_new)\n",
    "            func_val6[epoch_index] = func(A/m, b_data[6], bar_x_new)\n",
    "            func_val7[epoch_index] = func(A/m, b_data[7], bar_x_new)\n",
    "            func_val8[epoch_index] = func(A/m, b_data[8], bar_x_new)\n",
    "            func_val9[epoch_index] = func(A/m, b_data[9], bar_x_new)   \n",
    "            GAP_val[epoch_index] = my_GAP(A, B, b_sum, d_sum, bar_x_new)\n",
    "        \n",
    "    return func_val, func_val0, func_val1, func_val2, func_val3, func_val4, func_val5, func_val6, func_val7, func_val8, func_val9, GAP_val, GAP_val_normal, x_old"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x21f22a312b0>]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "A0 = np.array([[10, 0, 0, 5, 0],\n",
    "               [0, 15, 0, 0, 5],\n",
    "               [0, 0, 20, 0, 0],\n",
    "               [2, 0, 0 ,20, 0],\n",
    "               [0, 1, 0 ,0 ,25]])\n",
    "\n",
    "w, v = LA.eig(A0)\n",
    "A_mat = A0 - min(w)*np.eye(len(A0))\n",
    "B_mat = np.array([[1,1,1,0,0],[0,0,0,1,1]])\n",
    "b_vec = np.array([[1000],[950],[3000],[1000],[1300]])\n",
    "d_vec = np.array([[210],[120]])\n",
    "\n",
    "iterations = 10**6\n",
    "# cc, dd = 100, 100\n",
    "# x_guess = np.array([[cc,cc,cc,cc,cc,dd,dd]]).T\n",
    "x_guess = np.zeros([7, 1])\n",
    "m = 10\n",
    "agent_sample_size = 100\n",
    "sigma_b, sigma_d = 300, 10\n",
    "b_data, d_data = data_b_d_randAvg(b_vec,d_vec,m,agent_sample_size,sigma_b,sigma_d)\n",
    "gamma_0 = 0.1\n",
    "eta_0 = 0.1\n",
    "epoch_size = 10\n",
    "\n",
    "func_val_1, func_val0_1, func_val1_1, func_val2_1, func_val3_1, func_val4_1, func_val5_1, func_val6_1, func_val7_1, func_val8_1, func_val9_1, GAP_val_1, GAP_val_normal_1, bar_x_N_1 = aIR_IG_1(A_mat,B_mat,b_data,d_data,x_guess,gamma_0,eta_0,m,iterations,epoch_size)\n",
    "\n",
    "plt.figure(0)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val_1, color='darkgoldenrod',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f\")\n",
    "\n",
    "plt.figure(1)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val0_1, color='red',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{0}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val1_1, color='blue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{1}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val2_1, color='magenta',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{2}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val3_1, color='black',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{3}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val4_1, color='yellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{4}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val5_1, color='greenyellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{5}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val6_1, color='darkslateblue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{6}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val7_1, color='peru',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{7}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val8_1, color='gold',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{8}\")\n",
    "plt.plot(range(0,ceil(iterations) + 1, ceil(iterations/(epoch_size))), func_val9_1,color='darkred',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{9}\")\n",
    "\n",
    "plt.figure(2)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), np.log(GAP_val_1), color='green',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"logarithm of GAP\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x21f2484c970>]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "A0 = np.array([[10, 0, 0, 5, 0],\n",
    "               [0, 15, 0, 0, 5],\n",
    "               [0, 0, 20, 0, 0],\n",
    "               [2, 0, 0 ,20, 0],\n",
    "               [0, 1, 0 ,0 ,25]])\n",
    "\n",
    "w, v = LA.eig(A0)\n",
    "A_mat = A0 - min(w)*np.eye(len(A0))\n",
    "B_mat = np.array([[1,1,1,0,0],[0,0,0,1,1]])\n",
    "b_vec = np.array([[1000],[950],[3000],[1000],[1300]])\n",
    "d_vec = np.array([[210],[120]])\n",
    "\n",
    "iterations = 10**6\n",
    "# cc, dd = 100, 100\n",
    "# x_guess = np.array([[cc,cc,cc,cc,cc,dd,dd]]).T\n",
    "x_guess = np.zeros([7, 1])\n",
    "m = 10\n",
    "agent_sample_size = 100\n",
    "sigma_b,sigma_d = 300, 10\n",
    "b_data, d_data = data_b_d_randAvg(b_vec,d_vec,m,agent_sample_size,sigma_b,sigma_d)\n",
    "gamma_0 = 0.1\n",
    "eta_0 = 1\n",
    "epoch_size = 10\n",
    "\n",
    "func_val_2, func_val0_2, func_val1_2, func_val2_2, func_val3_2, func_val4_2, func_val5_2, func_val6_2, func_val7_2, func_val8_2, func_val9_2, GAP_val_2, GAP_val_normal_2, bar_x_N_2 = aIR_IG_1(A_mat,B_mat,b_data,d_data,x_guess,gamma_0,eta_0,m,iterations,epoch_size)\n",
    "\n",
    "plt.figure(0)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val_2, color='darkgoldenrod',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f\")\n",
    "\n",
    "plt.figure(1)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val0_2, color='red',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{0}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val1_2, color='blue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{1}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val2_2, color='magenta',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{2}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val3_2, color='black',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{3}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val4_2, color='yellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{4}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val5_2, color='greenyellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{5}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val6_2, color='darkslateblue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{6}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val7_2, color='peru',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{7}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val8_2, color='gold',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{8}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val9_2, color='darkred',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{9}\")\n",
    "\n",
    "plt.figure(2)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), np.log(GAP_val_2), color='green',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"logarithm of GAP\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x21f2701c220>]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "A0 = np.array([[10, 0, 0, 5, 0],\n",
    "               [0, 15, 0, 0, 5],\n",
    "               [0, 0, 20, 0, 0],\n",
    "               [2, 0, 0 ,20, 0],\n",
    "               [0, 1, 0 ,0 ,25]])\n",
    "\n",
    "w, v = LA.eig(A0)\n",
    "A_mat = A0 - min(w)*np.eye(len(A0))\n",
    "B_mat = np.array([[1,1,1,0,0],[0,0,0,1,1]])\n",
    "b_vec = np.array([[1000],[950],[3000],[1000],[1300]])\n",
    "d_vec = np.array([[210],[120]])\n",
    "\n",
    "iterations = 10**6\n",
    "# cc, dd = 100, 100\n",
    "# x_guess = np.array([[cc,cc,cc,cc,cc,dd,dd]]).T\n",
    "x_guess = np.zeros([7, 1])\n",
    "m = 10\n",
    "agent_sample_size = 100\n",
    "sigma_b,sigma_d = 300, 10\n",
    "b_data, d_data = data_b_d_randAvg(b_vec,d_vec,m,agent_sample_size,sigma_b,sigma_d)\n",
    "gamma_0 = 1\n",
    "eta_0 = 0.1\n",
    "epoch_size = 10\n",
    "\n",
    "func_val_3, func_val0_3, func_val1_3, func_val2_3, func_val3_3, func_val4_3, func_val5_3, func_val6_3, func_val7_3, func_val8_3, func_val9_3, GAP_val_3, GAP_val_normal_3, bar_x_N_3 = aIR_IG_1(A_mat,B_mat,b_data,d_data,x_guess,gamma_0,eta_0,m,iterations,epoch_size)\n",
    "\n",
    "\n",
    "plt.figure(0)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val_3, color='darkgoldenrod',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f\")\n",
    "\n",
    "plt.figure(1)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val0_3, color='red',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{0}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val1_3, color='blue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{1}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val2_3, color='magenta',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{2}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val3_3, color='black',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{3}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val4_3, color='yellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{4}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val5_3, color='greenyellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{5}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val6_3, color='darkslateblue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{6}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val7_3, color='peru',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{7}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val8_3, color='gold',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{8}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val9_3, color='darkred',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{9}\")\n",
    "\n",
    "plt.figure(2)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), np.log(GAP_val_3), color='green',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"logarithm of GAP\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x21f2a8e2820>]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "A0 = np.array([[10, 0, 0, 5, 0],\n",
    "               [0, 15, 0, 0, 5],\n",
    "               [0, 0, 20, 0, 0],\n",
    "               [2, 0, 0 ,20, 0],\n",
    "               [0, 1, 0 ,0 ,25]])\n",
    "\n",
    "w, v = LA.eig(A0)\n",
    "A_mat = A0 - min(w)*np.eye(len(A0))\n",
    "B_mat = np.array([[1,1,1,0,0],[0,0,0,1,1]])\n",
    "b_vec = np.array([[1000],[950],[3000],[1000],[1300]])\n",
    "d_vec = np.array([[210],[120]])\n",
    "\n",
    "iterations = 10**6\n",
    "# cc, dd = 100, 10\n",
    "# x_guess = np.array([[cc,cc,cc,cc,cc,dd,dd]]).T\n",
    "x_guess = np.zeros([7, 1])\n",
    "m = 10\n",
    "agent_sample_size = 100\n",
    "sigma_b,sigma_d = 300, 10\n",
    "b_data, d_data = data_b_d_randAvg(b_vec,d_vec,m,agent_sample_size,sigma_b,sigma_d)\n",
    "gamma_0 = 1\n",
    "eta_0 = 1\n",
    "epoch_size = 10\n",
    "\n",
    "func_val_4, func_val0_4, func_val1_4, func_val2_4, func_val3_4, func_val4_4, func_val5_4, func_val6_4, func_val7_4, func_val8_4, func_val9_4, GAP_val_4, GAP_val_normal_4, bar_x_N_4 = aIR_IG_1(A_mat,B_mat,b_data,d_data,x_guess,gamma_0,eta_0,m,iterations,epoch_size)\n",
    "\n",
    "plt.figure(0)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val_2, color='darkgoldenrod',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f\")\n",
    "\n",
    "plt.figure(1)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val0_2, color='red',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{0}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val1_2, color='blue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{1}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val2_2, color='magenta',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{2}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val3_2, color='black',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{3}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val4_2, color='yellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{4}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val5_2, color='greenyellow',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{5}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val6_2, color='darkslateblue',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{6}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val7_2, color='peru',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{7}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val8_2, color='gold',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{8}\")\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), func_val9_2, color='darkred',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"f_{9}\")\n",
    "\n",
    "plt.figure(2)\n",
    "plt.plot(range(0,iterations + 1, ceil(iterations/epoch_size)), np.log(GAP_val_2), color='green',\n",
    "         marker='o', markersize=8, linestyle='dashdot', label=\"logarithm of GAP\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations // (10000*epoch_size))), np.log(func_val_1), color = 'darkgoldenrod',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "\n",
    "plt.xticks(fontsize = 40) #######\n",
    "\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1Objective_1.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0,iterations//10000 + 1, ceil(iterations // (epoch_size*10000))), np.log(func_val_2), color = 'darkgoldenrod',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1Objective_2.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0,iterations//10000 + 1, ceil(iterations // (10000*epoch_size))), np.log(func_val_3), color = 'darkgoldenrod',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1Objective_3.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0,iterations//10000 + 1, ceil(iterations //(10000*epoch_size))), np.log(func_val_4), color = 'darkgoldenrod',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1Objective_4.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val0_1), color='red',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_1$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val1_1), color = 'blue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_2$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val2_1), color = 'magenta',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_3$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val3_1), color = 'darkgreen',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_4$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val4_1), color = 'darkred',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_5$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val5_1), color = 'greenyellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_6$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val6_1), color = 'darkslateblue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_7$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val7_1), color = 'peru',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_8$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val8_1), color = 'green',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_9$\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val9_1), color = 'yellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"$f_{10}$\")\n",
    "\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) \n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.legend(fontsize=30, ncol=2,handleheight=2.4, labelspacing=0.05)\n",
    "plt.savefig(\"1individual_objective_1.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val0_2), color='red',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_0\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val1_2), color = 'blue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_1\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val2_2), color = 'magenta',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_2\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val3_2), color = 'darkgreen', alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_3\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val4_2), color = 'darkred',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_4\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val5_2), color = 'greenyellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_5\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val6_2), color = 'darkslateblue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_6\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val7_2), color = 'peru',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_7\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val8_2), color = 'green',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_8\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val9_2), color = 'yellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_9\")\n",
    "\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) \n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1individual_objective_2.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val0_3), color='red',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_0\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val1_3), color = 'blue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_1\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val2_3), color = 'magenta',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_2\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val3_3), color = 'darkgreen',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_3\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val4_3), color = 'darkred',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_4\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val5_3), color = 'greenyellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_5\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val6_3), color = 'darkslateblue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_6\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val7_3), color = 'peru',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_7\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val8_3), color = 'green',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_8\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val9_3), color = 'yellow', alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_9\")\n",
    "\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) \n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1individual_objective_3.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val0_4), color='red',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_0\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val1_4), color = 'blue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_1\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val2_4), color = 'magenta',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_2\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val3_4), color = 'darkgreen',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_3\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val4_4), color = 'darkred',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_4\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val5_4), color = 'greenyellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_5\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val6_4), color = 'darkslateblue',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_6\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val7_4), color = 'peru',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_7\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val8_4), color = 'green',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_8\")\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(func_val9_4), color = 'yellow',alpha=0.5,\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"f_9\")\n",
    "\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) \n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1individual_objective_4.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(GAP_val_1), color = 'chocolate',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"GAP\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1GAP_1.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(GAP_val_2), color = 'chocolate',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"GAP\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1GAP_2.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(GAP_val_3), color = 'chocolate',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"GAP\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1GAP_3.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12, 8)) #######\n",
    "plt.grid(True)\n",
    "\n",
    "plt.plot(range(0, iterations//10000 + 1, ceil(iterations //( 10000*epoch_size))), np.log(GAP_val_4), color = 'chocolate',\n",
    "         marker = 'o', markersize = 20, linewidth = 6, linestyle = 'solid', label = \"GAP\")\n",
    "\n",
    "plt.xlabel('iteration (x10000)',fontsize = 40) #######\n",
    "plt.xticks(fontsize = 40) #######\n",
    "# plt.xticks(rotation = -30, ha ='left')\n",
    "\n",
    "plt.yticks(fontsize = 40) ######\n",
    "# plt.ylim(bottom = 3, top = 11) #######\n",
    "\n",
    "# plt.gca().legend(loc='center left', bbox_to_anchor=(1, 0.25),fontsize=40)\n",
    "plt.savefig(\"1GAP_4.pdf\", dpi=600, bbox_inches = \"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

